CAE-Bench: Benchmarking AI Agents for Reusable CAE Solver Development

We developed CAE-Bench, a benchmark to evaluate AI agents on Computer-Aided Engineering (CAE) solver development. A CAE solver is more than a PDE solver; it must be able to generalize across various inputs, such as different boundary conditions, geometries, and material properties. CAE-Bench evaluates the generalizability of AI-developed CAE solvers by providing the same task, such as a heat transfer problem, multiple cases, with each case specifying an input. The AI agent develops a solver for a fixed task using only a few public cases, and the resulting solver is then tested on held-out cases, i.e., cases it has never seen before. We evaluate 15 models across a range of reasoning settings on 80 computational tasks. Our experiments show that even if a solver developed by an AI agent performs well on the public cases, it may even get $0$ score on held-out cases. Even GPT-6.2 Astra, the highest-scoring model in our evaluation, averages 42.48 on held-out cases for tasks with varying physical inputs. A data format and an SDK for task registration are provided, so the researcher can use the benchmark on their own infrastructure. We hope that CAE-Bench will help the community to develop AI agents that can develop reusable CAE solvers that generalize to various inputs.

==> supplement/evaluation_runtime/candidate_runner.py <==
"""Trusted HF candidate controller. Only /app/submission is exported."""
import base64,gzip,hashlib,json,os,pathlib,resource,signal,subprocess,sys,time,zipfile,io,stat
agent_seconds=int(os.environ['BENCH_AGENT_SECONDS']);build_seconds=int(os.environ['BENCH_BUILD_SECONDS']);assert agent_seconds>0 and build_seconds>0
slug=os.environ['TASK_SLUG'];expected=os.environ['PUBLIC_SHA256'];raw=pathlib.Path('/payload/public.zip').read_bytes();assert hashlib.sha256(raw).hexdigest()==expected
APP=pathlib.Path('/app');APP.mkdir(exist_ok=True)
with zipfile.ZipFile(io.BytesIO(raw)) as z:
 for n in z.namelist():
  assert not pathlib.PurePosixPath(n).is_absolute() and '..' not in pathlib.PurePosixPath(n).parts
 z.extractall(APP)
build_started=time.monotonic()
def build_remaining():
 remaining=build_seconds-(time.monotonic()-build_started)
 if remaining<=0:raise TimeoutError('Declared task environment build time exhausted')
 return remaining
print('SHORT_STAGE '+json.dumps({'stage':'installing','task':slug}),flush=True)
install=subprocess.run(['bash','-lc','apt-get update -qq && DEBIAN_FRONTEND=noninteractive apt-get install -y -qq bash git curl ca-certificates g++ openmpi-bin libopenmpi-dev libhdf5-dev hdf5-tools libglu1-mesa libgl1 util-linux libxrender1 libxcursor1 libxfixes3 libxft2 libfontconfig1 libxinerama1 libgomp1 >/tmp/apt.log 2>&1 && python -m pip install --disable-pip-version-check mini-swe-agent==2.4.6 openai==2.54.0 scipy==1.18.1 psutil && python -m pip install /app'],capture_output=True,text=True,timeout=build_remaining())
if install.returncode:print('SHORT_FAILURE '+json.dumps({'stage':'install','code':install.returncode,'error':install.stderr[-1500:]}),flush=True);raise SystemExit(1)
req=APP/'task-requirements.txt'
if req.exists():subprocess.run([sys.executable,'-m','pip','install','-r',str(req)],check=True,stdout=subprocess.DEVNULL,stderr=subprocess.DEVNULL,timeout=build_remaining())
subprocess.run([sys.executable,'-m','pip','check'],check=True,timeout=build_remaining())
subprocess.run([sys.executable,"-c",'"""Fail closed when the numerical execution environment lacks promised tools."""\nimport importlib\nimport importlib.metadata\nimport json\nfrom pathlib import Path\nimport shutil\nimport subprocess\nimport tempfile\n\nMODULES = (\'numpy\', \'scipy\', \'h5py\', \'gmsh\', \'jsonschema\')\nCOMMANDS = (\'bash\', \'git\', \'curl\', \'g++\', \'mpic++\', \'mpirun\', \'h5cc\', \'h5c++\', \'setpriv\')\n\n\ndef command(arguments, cwd=None):\n    result = subprocess.run(arguments, cwd=cwd, text=True, capture_output=True, timeout=30)\n    if result.returncode:\n        raise RuntimeError(f\'Environment command failed: {arguments[0]}: {result.stderr}\')\n    return result.stdout.strip()\n\n\ndef check():\n    versions = {}\n    for name in MODULES:\n        importlib.import_module(name)\n        versions[name] = importlib.metadata.version(name)\n    binaries = {}\n    for name in COMMANDS:\n        path = shutil.which(name)\n        if path is None:\n            raise RuntimeError(\'Missing promised environment command: \' + name)\n        binaries[name] = path\n    import numpy as np\n    from scipy.sparse import csc_matrix\n    from scipy.sparse.linalg import spsolve\n    import h5py\n    import gmsh\n    if not np.allclose(spsolve(csc_matrix([[2., 0.], [0., 4.]]), [2., 8.]), [1., 2.]):\n        raise RuntimeError(\'SciPy sparse solve functional check failed\')\n    with tempfile.TemporaryDirectory(prefix=\'caeoj-environment-\') as directory:\n        root = Path(directory)\n        with h5py.File(root/\'probe.h5\', \'w\') as output:\n            output[\'values\'] = np.array([1., 2.])\n        with h5py.File(root/\'probe.h5\') as data:\n            if not np.array_equal(data[\'values\'][...], [1., 2.]):\n                raise RuntimeError(\'HDF5 read/write functional check failed\')\n        (root/\'openmp.cpp\').write_text(\'#include <omp.h>\\nint main(){int n=0;\\n#pragma omp parallel num_threads(2) reduction(+:n)\\n{n+=1;}\\nreturn n!=2;}\\n\')\n        command([\'g++\', \'-fopenmp\', \'openmp.cpp\', \'-o\', \'openmp\'], root)\n        command([str(root/\'openmp\')], root)\n        (root/\'hdf5.cpp\').write_text(\'#include <hdf5.h>\\nint main(){hid_t f=H5Fcreate("native.h5",H5F_ACC_TRUNC,H5P_DEFAULT,H5P_DEFAULT);if(f<0)return 1;H5Fclose(f);f=H5Fopen("native.h5",H5F_ACC_RDONLY,H5P_DEFAULT);if(f<0)return 2;return H5Fclose(f)<0;}\\n\')\n        command([\'h5c++\', \'hdf5.cpp\', \'-o\', \'hdf5\'], root)\n        command([str(root/\'hdf5\')], root)\n        (root/\'mpi.cpp\').write_text(\'#include <mpi.h>\\nint main(int n,char**v){MPI_Init(&n,&v);int s=0,r=0,total=0;MPI_Comm_size(MPI_COMM_WORLD,&s);MPI_Comm_rank(MPI_COMM_WORLD,&r);MPI_Allreduce(&r,&total,1,MPI_INT,MPI_SUM,MPI_COMM_WORLD);MPI_Finalize();return s!=2||total!=1;}\\n\')\n        command([\'mpic++\', \'mpi.cpp\', \'-o\', \'mpi\'], root)\n        command([\'mpirun\', \'--allow-run-as-root\', \'--oversubscribe\', \'-n\', \'2\', str(root/\'mpi\')], root)\n    gmsh.initialize([\'caeoj-environment-check\', \'-nopopup\'])\n    try:\n        gmsh.model.add(\'environment-check\')\n        gmsh.model.geo.addPoint(0, 0, 0)\n        gmsh.model.geo.synchronize()\n    finally:\n        gmsh.finalize()\n    return {\'status\': \'passed\', \'modules\': versions, \'commands\': binaries,\n            \'functional_checks\': [\'scipy-sparse\', \'hdf5-read-write\', \'gmsh-api\', \'cxx-openmp-two-threads\', \'hdf5-native-file-io\', \'mpi-two-rank-reduction\']}\n\n\nif __name__ == \'__main__\':\n    print(json.dumps(check(), sort_keys=True))\n'],check=True,timeout=build_remaining())

import ctypes
assert ctypes.CDLL(None).prctl(36,1,0,0,0)==0
(APP/'submission').mkdir(exist_ok=True)
for p in [APP,*APP.rglob('*')]:os.chown(p,1000,1000)
trusted=pathlib.Path('/opt/caeoj-controller');trusted.mkdir(mode=0o700,exist_ok=True)
def checkpoint_mode(entry,required):
 mode=entry.get('mode')
 if mode is None:
  assert not required,'Policy continuation requires verified file permission modes'
  return None
 assert isinstance(mode,int) and not isinstance(mode,bool) and 0<=mode<=0o777,'Invalid checkpoint permission mode'
 return mode

# Stage an explicitly requested resume before any worker/API process exists.
if os.environ.get('RESUME_SEED_SHA256'):
 seed_data=pathlib.Path('/payload/resume.json').read_bytes()
 assert hashlib.sha256(seed_data).hexdigest()==os.environ['RESUME_SEED_SHA256']
 (trusted/'resume.json').write_bytes(seed_data)
 seed_checkpoint=json.loads(seed_data)
 if seed_checkpoint.get('mode') in ['api_error','policy_correction']:
  required_final=json.loads(base64.b64decode(seed_checkpoint['final_base64']))
  assert required_final['submission_files']==0 or seed_checkpoint.get('submission_base64')
 if seed_checkpoint.get('submission_base64'):
  checkpoint_raw=base64.b64decode(seed_checkpoint['submission_base64'],validate=True)
  assert hashlib.sha256(checkpoint_raw).hexdigest()==seed_checkpoint['submission_sha256']
  original_final=json.loads(base64.b64decode(seed_checkpoint['final_base64']))
  assert hashlib.sha256(checkpoint_raw).hexdigest()==original_final['submission_sha256']
  checkpoint=json.loads(checkpoint_raw);assert checkpoint['task']==slug and len(checkpoint['files'])==original_final['submission_files']
  for name,entry in checkpoint['files'].items():
   rel=pathlib.PurePosixPath(name);assert not rel.is_absolute() and '..' not in rel.parts
   restored=base64.b64decode(entry['base64'],validate=True);assert hashlib.sha256(restored).hexdigest()==entry['sha256']
   target=APP/'submission'/name;target.parent.mkdir(parents=True,exist_ok=True);target.write_bytes(restored)
   mode=checkpoint_mode(entry,True)
   os.chown(target,1000,1000)
   if mode is not None:os.chmod(target,mode)
  for target in (APP/'submission').rglob('*'):os.chown(target,1000,1000)


for restored_path in [APP/'submission',*(APP/'submission').rglob('*')]:os.chown(restored_path,1000,1000)
WORKER = '\nimport json,os,pathlib,resource,subprocess,signal,time,platform\nresource.setrlimit(resource.RLIMIT_AS,(24*1024**3,24*1024**3))\nfrom minisweagent.config import get_config_from_spec\nfrom minisweagent.models.litellm_response_model import LitellmResponseModel\nfrom minisweagent.models.utils.actions_toolcall_response import BASH_TOOL_RESPONSE_API\nfrom openai import OpenAI\nimport math\nTASK_AGENT_SECONDS=int(os.environ[\'BENCH_AGENT_SECONDS\']);TASK_BUDGET=float(os.environ[\'BENCH_TASK_BUDGET\'])\nassert TASK_AGENT_SECONDS>0 and math.isfinite(TASK_BUDGET) and TASK_BUDGET>0\n\nfrom minisweagent.exceptions import LimitsExceeded,TimeExceeded,InterruptAgentFlow,FormatError\nfrom openai import APITimeoutError\nclass ModelOutputLimit(LimitsExceeded):pass\nclass ProviderContractError(InterruptAgentFlow):pass\n\ndef sdk_deadline_exit(phase):\n elapsed=time.time()-agent._start_time\n if elapsed<TASK_AGENT_SECONDS:return None\n return {\'role\':\'exit\',\'content\':\'TimeExceeded\',\'extra\':{\n  \'exit_status\':\'TimeExceeded\',\'source\':\'SDK task wall deadline\',\'sdk_deadline_phase\':phase,\n  \'task_wall_seconds\':TASK_AGENT_SECONDS,\'elapsed_seconds\':elapsed,\'submission\':\'\'}}\n\n\nMODEL_CONTEXT_WINDOWS={\'gpt-5.6-luna\':1050000,\'gpt-6-luna\':1050000}\nMODEL_OUTPUT_LIMITS={\'gpt-5.6-luna\':128000,\'gpt-6-luna\':128000}\nCONTEXT_AUDIT_PATH=pathlib.Path(\'/opt/caeoj-controller/context-checks.json\')\nclass TokenCountPreflightError(RuntimeError):pass\nclass NativeResponsesModel(LitellmResponseModel):\n def query(self,messages,**kwargs):\n  try:\n   result=super().query(messages,**kwargs)\n   result[\'extra\'][\'output_limit_proof\']=dict(self._last_output_limit_proof)\n   return result\n  except (ModelOutputLimit,ProviderContractError) as exc:\n   # The base model already billed GLOBAL_MODEL_STATS before action parsing.\n   # Agent\'s generic InterruptAgentFlow branch does not bill this receipt.\n   agent.cost+=exc.messages[0][\'extra\'][\'cost\']\n   raise\n  except FormatError as exc:\n   # DefaultAgent\'s dedicated FormatError branch bills this cost exactly once.\n   exc.messages[0][\'extra\'][\'output_limit_proof\']=dict(self._last_output_limit_proof)\n   raise\n def _parse_actions(self,response):\n  raw=response.model_dump(mode=\'json\')\n  requested=self._last_requested_output_limit\n  assert isinstance(requested,int) and not isinstance(requested,bool) and requested>0\n  echoed=raw.get(\'max_output_tokens\')\n  used=(raw.get(\'usage\') or {}).get(\'output_tokens\')\n  proof={\'response_id\':raw.get(\'id\'),\'requested_max_output_tokens\':requested,\n   \'server_max_output_tokens\':echoed,\'response_status\':raw.get(\'status\'),\n   \'output_limit_echo_status\':\'unavailable\' if echoed is None else \'matched\' if isinstance(echoed,int) and not isinstance(echoed,bool) and echoed==requested else \'mismatch\'}\n  self._last_output_limit_proof=proof\n  kind=None\n  if proof[\'output_limit_echo_status\']==\'mismatch\':kind=\'requested_output_limit_mismatch\'\n  elif isinstance(used,int) and not isinstance(used,bool) and used>requested:kind=\'usage_output_exceeds_requested\'\n  elif raw.get(\'status\')==\'incomplete\' and (raw.get(\'incomplete_details\') or {}).get(\'reason\')==\'max_output_tokens\' and echoed is None:\n   if not (isinstance(used,int) and not isinstance(used,bool) and used==requested):kind=\'unproved_incomplete_output_limit\'\n   else:proof[\'output_limit_echo_status\']=\'unavailable; exact requested output usage observed\'\n  self.context_checks[-1].update(proof)\n  self._save_context_checks()\n  if kind:\n   raise ProviderContractError({\'role\':\'exit\',\'content\':\'ProviderContractError\',\'extra\':{\n    \'exit_status\':\'ProviderContractError\',\'contract_kind\':kind,\'response\':raw,\n    \'cost\':self._usage_cost(response.usage.model_dump()),\'output_limit_proof\':proof,\'submission\':\'\'}})\n  if raw.get(\'status\')==\'incomplete\':\n   # Never execute an incomplete function-call argument prefix.\n   reason=(raw.get(\'incomplete_details\') or {}).get(\'reason\')\n   assert reason==\'max_output_tokens\',\'Unexpected incomplete provider response\'\n   raise ModelOutputLimit({\'role\':\'exit\',\'content\':\'ModelOutputLimit\',\'extra\':{\n    \'exit_status\':\'LimitsExceeded\',\'limit_kind\':\'ModelOutputLimit\',\n    \'response\':raw,\'cost\':self._usage_cost(response.usage.model_dump()),\n    \'output_limit_proof\':proof,\'submission\':\'\',\'provider_output_limit\':raw.get(\'max_output_tokens\')}})\n  return super()._parse_actions(response)\n def __init__(self,**kwargs):\n  super().__init__(**kwargs);self.client=OpenAI(max_retries=0,timeout=TASK_AGENT_SECONDS);self.dispatched=0;self.completed=0;self.usage=[];self.context_checks=[]\n def _save_context_checks(self):\n  tmp=CONTEXT_AUDIT_PATH.with_suffix(\'.tmp\');tmp.write_text(json.dumps(self.context_checks));tmp.replace(CONTEXT_AUDIT_PATH)\n def _query(self,messages,**kwargs):\n  def clean(x):\n   if isinstance(x,dict):return {k:clean(v) for k,v in x.items() if v is not None and k not in [\'status\',\'caller\',\'namespace\',\'logprobs\']}\n   if isinstance(x,list):return [clean(v) for v in x]\n   return x\n  messages=clean(messages)\n  model=os.environ[\'BENCH_MODEL\'];window=MODEL_CONTEXT_WINDOWS[model];output_limit=MODEL_OUTPUT_LIMITS[model]\n  payload={\'model\':model,\'input\':messages,\'tools\':[BASH_TOOL_RESPONSE_API],\'reasoning\':{\'effort\':os.environ[\'BENCH_EFFORT\']},\'truncation\':\'disabled\'}\n  check={\'attempt\':len(self.context_checks)+1,\'model\':model,\'context_window\':window,\'max_output_tokens\':output_limit,\'status\':\'count_pending\'}\n  self.context_checks.append(check);self._save_context_checks()\n  remaining=TASK_AGENT_SECONDS-(time.time()-agent._start_time)\n  if remaining<=0:\n   raise TimeExceeded({\'role\':\'exit\',\'content\':\'TimeExceeded\',\'extra\':{\'exit_status\':\'TimeExceeded\',\'submission\':\'\'}})\n  try:count=self.client.responses.input_tokens.count(**payload,timeout=remaining).input_tokens\n  except Exception as exc:\n   deadline=sdk_deadline_exit(\'token_count\') if isinstance(exc,APITimeoutError) else None\n   if deadline:\n    check.update(status=\'count_timeout_at_task_deadline\',decision=\'wall_time_exceeded_during_count\');self._save_context_checks()\n    raise TimeExceeded(deadline) from exc\n   check.update(status=\'count_failed\',error_type=type(exc).__name__);self._save_context_checks()\n   raise TokenCountPreflightError(\'Input token count failed before generation dispatch: \'+type(exc).__name__) from exc\n  assert isinstance(count,int) and not isinstance(count,bool) and count>=0,\'Invalid provider input token count\'\n  check.update(input_tokens=count,status=\'count_completed\');self._save_context_checks()\n  # Official minimum request output is16; otherwise reserve only the\n  # available canonical context, never reject input solely to fit128K output.\n  output_limit=min(output_limit,window-count)\n  check[\'max_output_tokens\']=output_limit\n  if output_limit<16:\n   check[\'decision\']=\'model_context_window_exceeded\';self._save_context_checks()\n   from minisweagent.exceptions import LimitsExceeded\n   raise LimitsExceeded({\'role\':\'exit\',\'content\':\'ModelContextWindow\',\'extra\':{\'exit_status\':\'LimitsExceeded\',\'submission\':\'\'}})\n  i,ci,o=(.2,.02,1.2) if os.environ[\'BENCH_MODEL\']==\'gpt-5.6-luna\' else (.1,.01,.5)\n  # Reserve actual counted input at worst-case cache-write price and the applicable long-context tier.\n  spent=sum(self._usage_cost(x[\'usage\']) for x in self.usage)\n  long=count>272000;request_bound=(count*i*1.25*(2 if long else 1)+output_limit*o*(1.5 if long else 1))/1e6\n  check.update(known_spent_usd=spent,next_request_max_estimated_usd=request_bound)\n  if spent+request_bound>TASK_BUDGET:\n   check[\'decision\']=\'global_budget_lease_exhausted\';self._save_context_checks()\n   from minisweagent.exceptions import LimitsExceeded\n   raise LimitsExceeded({\'role\':\'exit\',\'content\':\'BudgetExhausted\',\'extra\':{\'exit_status\':\'BudgetExhausted\',\'limit_kind\':\'BudgetExhausted\',\'submission\':\'\'}})\n  remaining=TASK_AGENT_SECONDS-(time.time()-agent._start_time)\n  if remaining<=0:\n   check[\'decision\']=\'wall_time_exceeded_after_count\';self._save_context_checks()\n   raise TimeExceeded({\'role\':\'exit\',\'content\':\'TimeExceeded\',\'extra\':{\'exit_status\':\'TimeExceeded\',\'submission\':\'\'}})\n  check[\'decision\']=\'dispatch_allowed\';self._save_context_checks()\n  self._last_requested_output_limit=output_limit\n  self.dispatched+=1\n  try:r=self.client.responses.create(**payload,max_output_tokens=output_limit,timeout=remaining)\n  except APITimeoutError as exc:\n   deadline=sdk_deadline_exit(\'generation\')\n   if not deadline:raise\n   check.update(status=\'request_timeout_at_task_deadline\',decision=\'wall_time_exceeded_during_generation\');self._save_context_checks()\n   raise TimeExceeded(deadline) from exc\n  assert r.model==model or r.model.startswith(model+\'-\'),\'Returned model identity mismatch\'\n  self.completed+=1;self.usage.append({\'model\':r.model,\'usage\':r.usage.model_dump()});return r\n def _usage_cost(self,u):\n  d=u.get(\'input_tokens_details\') or {};c=d.get(\'cached_tokens\',0) or 0;w=d.get(\'cache_write_tokens\',0) or 0\n  i,ci,o=(.2,.02,1.2) if os.environ[\'BENCH_MODEL\']==\'gpt-5.6-luna\' else (.1,.01,.5)\n  long=u[\'input_tokens\']>272000\n  return ((u[\'input_tokens\']-c-w)*i+c*ci+w*i*1.25)*(2 if long else 1)/1e6+u[\'output_tokens\']*o*(1.5 if long else 1)/1e6\n def _calculate_cost(self,r):return {\'cost\':self._usage_cost(r.usage.model_dump())}\n\n\nPOLICY_RESUME_NOTICE = (\n \'继续完成原来的公开任务。之前的工具输出可能曾被截断，请重新完整阅读 /app/TASK.md、\'\n \'其中列出的原始 instruction.md、DATA.md 和 /app/docs/CONTRACT.md。\'\n \'本次只恢复已经验证的 submission 文件；之前的临时文件、运行中进程和交互状态没有恢复，\'\n \'不要假设它们仍存在。保留已有工作并继续；不要机械重放过去已经执行的工具调用。\'\n)\n\ndef validate_policy_resume_messages(messages):\n # Original raw history remains intact. There are no invented observations,\n # clipped messages, compacted summaries, or replays of unresolved tools.\n assert isinstance(messages,list) and messages\n calls=set();observed=set()\n for message in messages:\n  assert isinstance(message,dict) and message.get(\'role\')!=\'exit\'\n  if message.get(\'object\')==\'response\':\n   for item in message.get(\'output\',[]):\n    if item.get(\'type\')==\'function_call\':\n     call_id=item.get(\'call_id\')\n     assert isinstance(call_id,str) and call_id and call_id not in calls\n     calls.add(call_id)\n    elif item.get(\'type\') in [\'custom_tool_call\',\'computer_call\',\'shell_call\']:\n     raise AssertionError(\'Unverified tool protocol in continuation history\')\n  elif message.get(\'type\')==\'function_call_output\':\n   call_id=message.get(\'call_id\')\n   assert call_id in calls and call_id not in observed\n   observed.add(call_id)\n  elif message.get(\'type\') in [\'function_call\',\'custom_tool_call\',\'custom_tool_call_output\',\'computer_call_output\',\'shell_call_output\']:\n   raise AssertionError(\'Unverified flattened tool protocol in continuation history\')\n assert calls==observed,\'Unresolved or unexecuted tool call cannot be continued\'\n return True\n\ndef prior_format_error_count(messages):\n count=0\n for message in reversed(messages):\n  if (message.get(\'extra\') or {}).get(\'interrupt_type\')==\'FormatError\':\n   count+=1\n  elif message.get(\'object\')==\'response\' or message.get(\'type\')==\'function_call_output\':\n   break\n return count\n\nfrom minisweagent.agents.default import DefaultAgent\nfrom minisweagent.environments.local import LocalEnvironment\nclass PublicEnvironment(LocalEnvironment):\n def execute(self,action,cwd=\'\',*,timeout=None):\n  env={\'PATH\':\'/usr/local/bin:/usr/bin:/bin\',\'HOME\':\'/app\',\'PYTHONPATH\':\'/app/src\',\'LANG\':\'C.UTF-8\',\'OMP_NUM_THREADS\':\'8\',\'OPENBLAS_NUM_THREADS\':\'8\'}\n  def drop():os.setgroups([]);os.setgid(1000);os.setuid(1000)\n  remaining=TASK_AGENT_SECONDS-(time.time()-agent._start_time)\n  if remaining<=0:\n   raise TimeExceeded({\'role\':\'exit\',\'content\':\'TimeExceeded\',\'extra\':{\'exit_status\':\'TimeExceeded\',\'submission\':\'\'}})\n  p=subprocess.Popen(action.get(\'command\',\'\'),shell=True,cwd=\'/app\',env=env,preexec_fn=drop,start_new_session=True,stdout=subprocess.PIPE,stderr=subprocess.STDOUT,text=True,encoding="utf-8",errors="replace")\n  try:out,_=p.communicate(timeout=remaining)\n  except subprocess.TimeoutExpired:\n   os.killpg(p.pid,signal.SIGKILL);out,_=p.communicate();out+=\'\\nCommand reached the remaining task wall limit\'\n  result={\'output\':out,\'returncode\':p.returncode,\'exception_info\':\'\'};self._check_finished(result);return result\n def get_template_vars(self,**kwargs):return {**self.config.model_dump(),**platform.uname()._asdict(),**kwargs}\nc=get_config_from_spec(\'mini.yaml\');a=c[\'agent\'];a={k:v for k,v in a.items() if k in [\'system_template\',\'instance_template\',\'step_limit\',\'cost_limit\',\'wall_time_limit_seconds\',\'max_consecutive_format_errors\']};a.update(step_limit=0,cost_limit=0.,wall_time_limit_seconds=TASK_AGENT_SECONDS,output_path=\'/opt/caeoj-controller/trajectory.json\',max_consecutive_format_errors=3)\nm=NativeResponsesModel(**{**c[\'model\'],\'model_name\':\'openai/\'+os.environ[\'BENCH_MODEL\'],\'model_kwargs\':{},\'cost_tracking\':\'default\'})\n\nenv=PublicEnvironment(cwd=\'/app\',timeout=TASK_AGENT_SECONDS);agent=DefaultAgent(m,env,**a)\ntask=pathlib.Path(\'/app/TASK.md\').read_text();status={}\nseed_path=pathlib.Path(\'/opt/caeoj-controller/resume.json\')\nprior_wall=0.;prior_count=0;unresolved_api_requests=0;resume_mode=None\ncontinuation_proof=None;prior_possible_requests=0;policy_messages=None;prior_known_cost=0.\nif os.environ.get(\'RESUME_SEED_SHA256\'):\n import base64,hashlib,types,copy\n raw=seed_path.read_bytes();assert hashlib.sha256(raw).hexdigest()==os.environ[\'RESUME_SEED_SHA256\'];seed=json.loads(raw)\n assert seed[\'task\']==os.environ[\'TASK_SLUG\'] and seed[\'model\']==os.environ[\'BENCH_MODEL\'] and seed[\'effort\']==os.environ[\'BENCH_EFFORT\']\n traw=base64.b64decode(seed[\'trajectory_base64\']);fraw=base64.b64decode(seed[\'final_base64\']);assert hashlib.sha256(traw).hexdigest()==seed[\'trajectory_sha256\'];assert hashlib.sha256(fraw).hexdigest()==seed[\'final_sha256\']\n prior=json.loads(traw);prev=json.loads(fraw);resume_mode=seed.get(\'mode\',\'binary_output\')\n assert prev[\'submission_files\']==0 or (resume_mode in [\'api_error\',\'policy_correction\'] and seed.get(\'submission_base64\') and seed.get(\'submission_sha256\')==prev[\'submission_sha256\'])\n prior_wall=prev.get(\'cumulative_wall_seconds\',prev[\'wall_seconds\']);prior_count=prev[\'completed\'];m.usage=copy.deepcopy(prev[\'usage\']);m.dispatched=prev[\'dispatched\'];m.completed=prev[\'completed\']\n assert len(m.usage)==m.completed\n if resume_mode==\'policy_correction\':\n  assert seed[\'original_job\']==os.environ[\'BENCH_RESUME_ORIGINAL_JOB\']\n  assert seed[\'authorized_runtime_policy_revision\']==os.environ[\'BENCH_RUNTIME_POLICY_REVISION\']\n  assert seed.get(\'user_authorized\') is True\n  assert prev[\'exit\'][\'exit_status\'] in [\'Submitted\',\'RepeatedFormatError\',\'TimeExceeded\',\'LimitsExceeded\']\n  assert prior[\'messages\'][-1].get(\'role\')==\'exit\'\n  approved_raw=base64.b64decode(seed[\'resume_messages_base64\'],validate=True)\n  assert hashlib.sha256(approved_raw).hexdigest()==seed[\'resume_messages_sha256\']\n  policy_messages=json.loads(approved_raw)\n  assert policy_messages==prior[\'messages\'][:-1],\'Continuation may only remove the recorded terminal exit\'\n  validate_policy_resume_messages(policy_messages)\n  assert isinstance(seed[\'consecutive_format_errors\'],int) and not isinstance(seed[\'consecutive_format_errors\'],bool) and seed[\'consecutive_format_errors\']>=0\n  assert seed[\'consecutive_format_errors\']==prior_format_error_count(policy_messages)\n  assert prior_wall<TASK_AGENT_SECONDS,\'No declared task wall remains for continuation\'\n  assert isinstance(m.dispatched,int) and not isinstance(m.dispatched,bool) and m.dispatched>=m.completed>=0\n  assert len(m.usage)==m.completed\n  unresolved_api_requests=seed[\'unresolved_api_requests\']\n  assert isinstance(unresolved_api_requests,int) and not isinstance(unresolved_api_requests,bool) and unresolved_api_requests==m.dispatched-m.completed>=0\n  prior_possible_requests=seed[\'possibly_unobserved_api_requests\']\n  assert isinstance(prior_possible_requests,int) and not isinstance(prior_possible_requests,bool) and prior_possible_requests in [0,1]\n  assert prior_possible_requests==prev.get(\'possibly_unobserved_api_requests\',0)+prev.get(\'prior_possibly_unobserved_api_requests\',0)\n  assert isinstance(prev[\'api_calls\'],int) and not isinstance(prev[\'api_calls\'],bool) and prev[\'api_calls\']>=m.completed\n  prior_known_cost=sum(m._usage_cost(x[\'usage\']) for x in m.usage)\n  assert isinstance(seed[\'prior_known_cost\'],(int,float)) and not isinstance(seed[\'prior_known_cost\'],bool) and math.isfinite(seed[\'prior_known_cost\'])\n  assert math.isclose(prior_known_cost,seed[\'prior_known_cost\'],rel_tol=0,abs_tol=1e-9)\n  assert TASK_BUDGET>prior_known_cost,\'Cumulative lease must include additional authorized headroom\'\n  continuation_proof={\'mode\':\'policy_correction\',\'original_result_job\':seed[\'original_job\'],\n   \'seed_sha256\':hashlib.sha256(raw).hexdigest(),\'resume_messages_sha256\':seed[\'resume_messages_sha256\'],\n   \'runtime_policy_revision\':seed[\'authorized_runtime_policy_revision\'],\n   \'prior_completed\':m.completed,\'prior_dispatched\':m.dispatched,\n   \'prior_api_calls\':prev[\'api_calls\'],\n   \'prior_unresolved_api_requests\':unresolved_api_requests,\n   \'prior_possibly_unobserved_api_requests\':prior_possible_requests,\'prior_known_cost\':seed[\'prior_known_cost\'],\n   \'prior_dispatch_count_qualification\':prev.get(\'dispatch_count_qualification\'),\n   \'prior_consecutive_format_errors\':seed[\'consecutive_format_errors\']}\n elif resume_mode in [\'api_timeout\',\'api_error\']:\n  expected_exit=\'APITimeoutError\' if resume_mode==\'api_timeout\' else \'InternalServerError\'\n  assert prev[\'exit\'][\'exit_status\']==prior[\'messages\'][-1][\'extra\'][\'exit_status\']==expected_exit\n  if resume_mode==\'api_error\':assert \'Error code: 520\' in prev[\'exit\'].get(\'error\',\'\')\n  assert prev[\'dispatched\']-prev[\'completed\']==seed[\'unresolved_api_requests\']==1\n  assert prior[\'messages\'][-2].get(\'type\')==\'function_call_output\'\n  unresolved_api_requests=seed[\'unresolved_api_requests\']\n elif resume_mode==\'binary_output\':\n  assert prev[\'completed\']==prev[\'dispatched\']==3\n  assert prior[\'messages\'][-1][\'extra\'][\'exit_status\']==prev[\'exit\'][\'exit_status\']==\'UnicodeDecodeError\'\n  pending=prior[\'messages\'][-2];assert pending.get(\'object\')==\'response\' and len(pending[\'extra\'][\'actions\'])==1\n  assert hashlib.sha256(json.dumps(pending[\'extra\'][\'actions\'],sort_keys=True).encode()).hexdigest()==seed[\'pending_actions_sha256\']\n  call_id=pending[\'extra\'][\'actions\'][0][\'tool_call_id\'];assert not any(x.get(\'call_id\')==call_id for x in prior[\'messages\'][:-2])\n else:raise AssertionError(\'Unsupported recovery class\')\n original_add=agent.add_messages;first=[True]\n def resume_add(self,*messages):\n  if first[0]:\n   first[0]=False;self.messages=copy.deepcopy(policy_messages if resume_mode==\'policy_correction\' else prior[\'messages\'][:-1]);self.cost=prior_known_cost if resume_mode==\'policy_correction\' else prev[\'cost_usd\'];self.n_calls=prev[\'api_calls\'];self._start_time-=prior_wall\n   if resume_mode==\'policy_correction\':\n    self.n_consecutive_format_errors=seed[\'consecutive_format_errors\']\n    original_add(self.model.format_message(role=\'user\',content=POLICY_RESUME_NOTICE))\n   if resume_mode==\'binary_output\':\n    self.execute_actions(pending)\n    assert self.messages[-1].get(\'call_id\')==call_id\n   self.save(self.config.output_path)\n   return self.messages\n  return original_add(*messages)\n agent.add_messages=types.MethodType(resume_add,agent)\n\ntry:status=agent.run(task)\nexcept Exception as e:status={\'exit_status\':type(e).__name__,\'error\':str(e)[:500]}\nfinally:\n agent.save(agent.config.output_path)\n pathlib.Path(\'/opt/caeoj-controller/stats.json\').write_text(json.dumps({\'exit\':status,\'cost_usd\':sum(m._usage_cost(x[\'usage\']) for x in m.usage),\'api_calls\':agent.n_calls,\'dispatched\':m.dispatched,\'completed\':m.completed,\'usage\':m.usage,\'preexisting_wall_seconds\':prior_wall,\'preexisting_completed_responses\':prior_count,\'new_completed_responses\':m.completed-prior_count,\'unresolved_api_requests\':m.dispatched-m.completed,\'resume_mode\':resume_mode,\'continuation\':continuation_proof,\'prior_possibly_unobserved_api_requests\':prior_possible_requests,\'possibly_unobserved_api_requests\':0,\'dispatch_count_qualification\':\'confirmed dispatched lower bound; prior possibly unobserved retained separately\' if prior_possible_requests else \'confirmed dispatched\',\'cost_label\':\'estimate not bill\',\'reasoning\':os.environ[\'BENCH_EFFORT\'],\'model\':os.environ[\'BENCH_MODEL\']}))\n'
(trusted/'worker.py').write_text(WORKER);taskpath=os.environ['TASK_PATH'];(APP/'TASK.md').write_text(f'阅读 /app/{taskpath}/instruction.md、DATA.md 和 /app/docs/CONTRACT.md，完成本题通用求解程序。入口 /app/submission/solve.py，接口 python /app/submission/solve.py --input problem.json --output result.h5。只保存 submission 目录。输入文件路径相对problem.json；可用 caeoj.sdk 读写，已安装NumPy、SciPy、h5py、Gmsh、C++。请自行阅读公开样例并验证输出结构，随机样例输出不是数值答案。CPU 8 vCPU，Agent、编译与样例共享24 GiB预算。正式逐例时限以题面为准。完成后按mini-swe-agent提交命令结束。')
os.environ['MSWEA_MODEL_RETRY_STOP_AFTER_ATTEMPT']='1';os.environ['MSWEA_CONFIGURED']='true';os.environ['PYTHONPATH']='/app/src';os.environ['LITELLM_LOCAL_MODEL_COST_MAP']='True';os.environ['MSWEA_COST_TRACKING']='default';key=os.environ.get('OPENAI_API_KEY','')
log=(trusted/'worker.log').open('w');print('SHORT_STAGE '+json.dumps({'stage':'agent_started','task':slug}),flush=True);start=time.monotonic();p=subprocess.Popen([sys.executable,'-u',str(trusted/'worker.py')],stdout=log,stderr=subprocess.STDOUT,start_new_session=True)
import psutil
prior_parent_wall=0.;outer_continuation=None
if os.environ.get('RESUME_SEED_SHA256'):
 seed_outer=json.loads((trusted/'resume.json').read_bytes());old_outer=json.loads(base64.b64decode(seed_outer['final_base64']));prior_parent_wall=old_outer.get('cumulative_wall_seconds',old_outer['wall_seconds'])
 if seed_outer.get('mode')=='policy_correction':
  outer_continuation={'mode':'policy_correction','original_result_job':seed_outer['original_job'],
   'seed_sha256':os.environ['RESUME_SEED_SHA256'],'resume_messages_sha256':seed_outer['resume_messages_sha256'],
   'runtime_policy_revision':seed_outer['authorized_runtime_policy_revision'],
   'prior_completed':old_outer['completed'],'prior_dispatched':old_outer['dispatched'],
   'prior_api_calls':old_outer['api_calls'],
   'prior_unresolved_api_requests':seed_outer['unresolved_api_requests'],
   'prior_possibly_unobserved_api_requests':seed_outer['possibly_unobserved_api_requests'],
   'prior_known_cost':seed_outer['prior_known_cost'],
   'prior_dispatch_count_qualification':old_outer.get('dispatch_count_qualification'),
   'prior_consecutive_format_errors':seed_outer['consecutive_format_errors']}

peak=0;termination=None;last_context_notice=None
while p.poll() is None:
 try:
  context_notice=json.loads((trusted/'context-checks.json').read_text())[-1]
  notice_key=(context_notice['attempt'],context_notice['status'],context_notice.get('decision'))
  if context_notice['status']=='count_completed' and notice_key!=last_context_notice:
   print('SHORT_CONTEXT '+json.dumps(context_notice),flush=True);last_context_notice=notice_key
 except (ValueError,OSError,IndexError,KeyError):pass
 try:
  parent=psutil.Process(p.pid);tracked={x.pid:x for x in [parent,*parent.children(recursive=True)]}
  for x in psutil.process_iter(['uids']):
   try:
    if x.info['uids'].real==1000:tracked[x.pid]=x
   except psutil.Error:pass
  rss=0
  for x in tracked.values():
   try:rss+=x.memory_info().rss
   except psutil.Error:pass
  peak=max(peak,rss)
 except psutil.Error:rss=0
 if rss>24*1024**3 or time.monotonic()-start+prior_parent_wall>agent_seconds+50:
  termination='memory_limit' if rss>24*1024**3 else 'wall_timeout'
  try:
   for x in psutil.Process(p.pid).children(recursive=True):x.kill()
  except psutil.Error:pass
  os.killpg(p.pid,signal.SIGKILL);p.wait();break
 time.sleep(.1)
for proc in psutil.process_iter(['uids']):
 try:
  if proc.info['uids'].real==1000:
   proc.kill()
   try:proc.wait(timeout=3)
   except psutil.Error:pass
 except psutil.Error:pass
log.close();stats=json.loads((trusted/'stats.json').read_text()) if (trusted/'stats.json').exists() else {'exit':{'exit_status':'worker_failed'}};stats.update(task=slug,worker_exit=p.returncode,wall_seconds=time.monotonic()-start,peak_tree_rss=peak,termination=termination)
if key:stats=json.loads(json.dumps(stats).replace(key,'[REDACTED]'))
stats['cumulative_wall_seconds']=stats['wall_seconds']+prior_parent_wall
stats['runtime_policy']={'revision':os.environ['BENCH_RUNTIME_POLICY_REVISION'],'agent_seconds':agent_seconds,'build_seconds':build_seconds,'step_limit':0,'format_error_limit':3,'tool_output_pretrim':False,'command_timeout':'remaining_task_wall','model_max_output_tokens':128000,'task_budget_lease':float(os.environ['BENCH_TASK_BUDGET'])}

if outer_continuation is not None:
 if stats.get('continuation') is not None:assert stats['continuation']==outer_continuation
 stats['continuation']=outer_continuation;stats['resume_mode']='policy_correction'
 stats['prior_possibly_unobserved_api_requests']=outer_continuation['prior_possibly_unobserved_api_requests']
 stats.setdefault('possibly_unobserved_api_requests',0)
 stats['dispatch_count_qualification']='confirmed dispatched lower bound; prior possibly unobserved retained separately' if stats['prior_possibly_unobserved_api_requests'] else 'confirmed dispatched'
if (trusted/'context-checks.json').exists():
 try:
  stats['context_checks']=json.loads((trusted/'context-checks.json').read_text())
  stats['token_count_attempts']=len(stats['context_checks']);stats['token_count_completed']=sum(x.get('status')=='count_completed' for x in stats['context_checks'])
 except (ValueError,OSError) as exc:stats['context_audit_error_type']=type(exc).__name__
 stats['context_policy']='provider canonical input + context-fitted official128000output maximum <=1050000; full history; truncation disabled'
# Scrub credentials from every exported text/blob; secrets are never inserted into config.
for f in trusted.glob('*'):
 if f.is_file() and f.name in ['trajectory.json','worker.log','stats.json']:
  b=f.read_bytes()
  if key:b=b.replace(key.encode(),b'[REDACTED]')
  f.write_bytes(b)
files={};total=0
for f in (APP/'submission').rglob('*'):
 if f.is_symlink():raise RuntimeError('Submission link refused')
 if f.is_file():
  total+=f.stat().st_size
  b=f.read_bytes();assert not key or key.encode() not in b;files[f.relative_to(APP/'submission').as_posix()]={'sha256':hashlib.sha256(b).hexdigest(),'base64':base64.b64encode(b).decode(),'mode':stat.S_IMODE(f.stat().st_mode)&0o777}
artifact=json.dumps({'task':slug,'files':files},sort_keys=True,separators=(',',':')).encode();encoded=base64.b64encode(gzip.compress(artifact)).decode()
for i in range(0,len(encoded),3500):print('SHORT_SUBMISSION '+json.dumps({'index':i//3500,'data':encoded[i:i+3500]}),flush=True)
trace=(trusted/'trajectory.json').read_bytes() if (trusted/'trajectory.json').exists() else b'{}';trace64=base64.b64encode(gzip.compress(trace)).decode()
for i in range(0,len(trace64),3500):print('SHORT_TRAJECTORY '+json.dumps({'index':i//3500,'data':trace64[i:i+3500]}),flush=True)
print('SHORT_FINAL '+json.dumps({**stats,'submission_sha256':hashlib.sha256(artifact).hexdigest(),'submission_files':len(files),'has_solve_py':'solve.py' in files,'trajectory_sha256':hashlib.sha256(trace).hexdigest()}),flush=True)
if stats.get('api_calls',0)==0:print('SHORT_DIAGNOSTIC '+(trusted/'worker.log').read_text()[-3000:],flush=True)


==> supplement/evaluation_runtime/deepseek_candidate_runner.py <==
"""Trusted HF candidate controller. Only /app/submission is exported."""
import base64,gzip,hashlib,json,os,pathlib,resource,signal,subprocess,sys,time,zipfile,io,stat
agent_seconds=int(os.environ['BENCH_AGENT_SECONDS']);build_seconds=int(os.environ['BENCH_BUILD_SECONDS']);assert agent_seconds>0 and build_seconds>0
slug=os.environ['TASK_SLUG'];expected=os.environ['PUBLIC_SHA256'];raw=pathlib.Path('/payload/public.zip').read_bytes();assert hashlib.sha256(raw).hexdigest()==expected
APP=pathlib.Path('/app');APP.mkdir(exist_ok=True)
with zipfile.ZipFile(io.BytesIO(raw)) as z:
 for n in z.namelist():
  assert not pathlib.PurePosixPath(n).is_absolute() and '..' not in pathlib.PurePosixPath(n).parts
 z.extractall(APP)
build_started=time.monotonic()
def build_remaining():
 remaining=build_seconds-(time.monotonic()-build_started)
 if remaining<=0:raise TimeoutError('Declared task environment build time exhausted')
 return remaining
print('SHORT_STAGE '+json.dumps({'stage':'installing','task':slug}),flush=True)
install=subprocess.run(['bash','-lc','apt-get update -qq && DEBIAN_FRONTEND=noninteractive apt-get install -y -qq bash git curl ca-certificates g++ openmpi-bin libopenmpi-dev libhdf5-dev hdf5-tools libglu1-mesa libgl1 util-linux libxrender1 libxcursor1 libxfixes3 libxft2 libfontconfig1 libxinerama1 libgomp1 >/tmp/apt.log 2>&1 && python -m pip install --disable-pip-version-check mini-swe-agent==2.4.6 openai==2.54.0 scipy==1.18.1 psutil && python -m pip install /app'],capture_output=True,text=True,timeout=build_remaining())
if install.returncode:print('SHORT_FAILURE '+json.dumps({'stage':'install','code':install.returncode,'error':install.stderr[-1500:]}),flush=True);raise SystemExit(1)
req=APP/'task-requirements.txt'
if req.exists():subprocess.run([sys.executable,'-m','pip','install','-r',str(req)],check=True,stdout=subprocess.DEVNULL,stderr=subprocess.DEVNULL,timeout=build_remaining())
subprocess.run([sys.executable,'-m','pip','check'],check=True,timeout=build_remaining())
subprocess.run([sys.executable,"-c",'"""Fail closed when the numerical execution environment lacks promised tools."""\nimport importlib\nimport importlib.metadata\nimport json\nfrom pathlib import Path\nimport shutil\nimport subprocess\nimport tempfile\n\nMODULES = (\'numpy\', \'scipy\', \'h5py\', \'gmsh\', \'jsonschema\')\nCOMMANDS = (\'bash\', \'git\', \'curl\', \'g++\', \'mpic++\', \'mpirun\', \'h5cc\', \'h5c++\', \'setpriv\')\n\n\ndef command(arguments, cwd=None):\n    result = subprocess.run(arguments, cwd=cwd, text=True, capture_output=True, timeout=30)\n    if result.returncode:\n        raise RuntimeError(f\'Environment command failed: {arguments[0]}: {result.stderr}\')\n    return result.stdout.strip()\n\n\ndef check():\n    versions = {}\n    for name in MODULES:\n        importlib.import_module(name)\n        versions[name] = importlib.metadata.version(name)\n    binaries = {}\n    for name in COMMANDS:\n        path = shutil.which(name)\n        if path is None:\n            raise RuntimeError(\'Missing promised environment command: \' + name)\n        binaries[name] = path\n    import numpy as np\n    from scipy.sparse import csc_matrix\n    from scipy.sparse.linalg import spsolve\n    import h5py\n    import gmsh\n    if not np.allclose(spsolve(csc_matrix([[2., 0.], [0., 4.]]), [2., 8.]), [1., 2.]):\n        raise RuntimeError(\'SciPy sparse solve functional check failed\')\n    with tempfile.TemporaryDirectory(prefix=\'caeoj-environment-\') as directory:\n        root = Path(directory)\n        with h5py.File(root/\'probe.h5\', \'w\') as output:\n            output[\'values\'] = np.array([1., 2.])\n        with h5py.File(root/\'probe.h5\') as data:\n            if not np.array_equal(data[\'values\'][...], [1., 2.]):\n                raise RuntimeError(\'HDF5 read/write functional check failed\')\n        (root/\'openmp.cpp\').write_text(\'#include <omp.h>\\nint main(){int n=0;\\n#pragma omp parallel num_threads(2) reduction(+:n)\\n{n+=1;}\\nreturn n!=2;}\\n\')\n        command([\'g++\', \'-fopenmp\', \'openmp.cpp\', \'-o\', \'openmp\'], root)\n        command([str(root/\'openmp\')], root)\n        (root/\'hdf5.cpp\').write_text(\'#include <hdf5.h>\\nint main(){hid_t f=H5Fcreate("native.h5",H5F_ACC_TRUNC,H5P_DEFAULT,H5P_DEFAULT);if(f<0)return 1;H5Fclose(f);f=H5Fopen("native.h5",H5F_ACC_RDONLY,H5P_DEFAULT);if(f<0)return 2;return H5Fclose(f)<0;}\\n\')\n        command([\'h5c++\', \'hdf5.cpp\', \'-o\', \'hdf5\'], root)\n        command([str(root/\'hdf5\')], root)\n        (root/\'mpi.cpp\').write_text(\'#include <mpi.h>\\nint main(int n,char**v){MPI_Init(&n,&v);int s=0,r=0,total=0;MPI_Comm_size(MPI_COMM_WORLD,&s);MPI_Comm_rank(MPI_COMM_WORLD,&r);MPI_Allreduce(&r,&total,1,MPI_INT,MPI_SUM,MPI_COMM_WORLD);MPI_Finalize();return s!=2||total!=1;}\\n\')\n        command([\'mpic++\', \'mpi.cpp\', \'-o\', \'mpi\'], root)\n        command([\'mpirun\', \'--allow-run-as-root\', \'--oversubscribe\', \'-n\', \'2\', str(root/\'mpi\')], root)\n    gmsh.initialize([\'caeoj-environment-check\', \'-nopopup\'])\n    try:\n        gmsh.model.add(\'environment-check\')\n        gmsh.model.geo.addPoint(0, 0, 0)\n        gmsh.model.geo.synchronize()\n    finally:\n        gmsh.finalize()\n    return {\'status\': \'passed\', \'modules\': versions, \'commands\': binaries,\n            \'functional_checks\': [\'scipy-sparse\', \'hdf5-read-write\', \'gmsh-api\', \'cxx-openmp-two-threads\', \'hdf5-native-file-io\', \'mpi-two-rank-reduction\']}\n\n\nif __name__ == \'__main__\':\n    print(json.dumps(check(), sort_keys=True))\n'],check=True,timeout=build_remaining())

import ctypes
assert ctypes.CDLL(None).prctl(36,1,0,0,0)==0
(APP/'submission').mkdir(exist_ok=True)
for p in [APP,*APP.rglob('*')]:os.chown(p,1000,1000)
trusted=pathlib.Path('/opt/caeoj-controller');trusted.mkdir(mode=0o700,exist_ok=True)
def checkpoint_mode(entry,required):
 mode=entry.get('mode')
 if mode is None:
  assert not required,'Policy continuation requires verified file permission modes'
  return None
 assert isinstance(mode,int) and not isinstance(mode,bool) and 0<=mode<=0o777,'Invalid checkpoint permission mode'
 return mode

# Stage an explicitly requested resume before any worker/API process exists.
if os.environ.get('RESUME_SEED_SHA256'):
 seed_data=pathlib.Path('/payload/resume.json').read_bytes()
 assert hashlib.sha256(seed_data).hexdigest()==os.environ['RESUME_SEED_SHA256']
 (trusted/'resume.json').write_bytes(seed_data)
 seed_checkpoint=json.loads(seed_data)
 if seed_checkpoint.get('mode') in ['api_error','policy_correction']:
  required_final=json.loads(base64.b64decode(seed_checkpoint['final_base64']))
  assert required_final['submission_files']==0 or seed_checkpoint.get('submission_base64')
 if seed_checkpoint.get('submission_base64'):
  checkpoint_raw=base64.b64decode(seed_checkpoint['submission_base64'],validate=True)
  assert hashlib.sha256(checkpoint_raw).hexdigest()==seed_checkpoint['submission_sha256']
  original_final=json.loads(base64.b64decode(seed_checkpoint['final_base64']))
  assert hashlib.sha256(checkpoint_raw).hexdigest()==original_final['submission_sha256']
  checkpoint=json.loads(checkpoint_raw);assert checkpoint['task']==slug and len(checkpoint['files'])==original_final['submission_files']
  for name,entry in checkpoint['files'].items():
   rel=pathlib.PurePosixPath(name);assert not rel.is_absolute() and '..' not in rel.parts
   restored=base64.b64decode(entry['base64'],validate=True);assert hashlib.sha256(restored).hexdigest()==entry['sha256']
   target=APP/'submission'/name;target.parent.mkdir(parents=True,exist_ok=True);target.write_bytes(restored)
   mode=checkpoint_mode(entry,True)
   os.chown(target,1000,1000)
   if mode is not None:os.chmod(target,mode)
  for target in (APP/'submission').rglob('*'):os.chown(target,1000,1000)


for restored_path in [APP/'submission',*(APP/'submission').rglob('*')]:os.chown(restored_path,1000,1000)
WORKER = '\nimport json,os,pathlib,resource,subprocess,signal,time,platform\nresource.setrlimit(resource.RLIMIT_AS,(24*1024**3,24*1024**3))\nfrom minisweagent.config import get_config_from_spec\nfrom minisweagent.models.litellm_response_model import LitellmResponseModel\nfrom minisweagent.models.utils.actions_toolcall_response import BASH_TOOL_RESPONSE_API\nfrom openai import OpenAI\nimport math\nTASK_AGENT_SECONDS=int(os.environ[\'BENCH_AGENT_SECONDS\']);TASK_BUDGET=float(os.environ[\'BENCH_TASK_BUDGET\'])\nassert TASK_AGENT_SECONDS>0 and math.isfinite(TASK_BUDGET) and TASK_BUDGET>0\n\nfrom minisweagent.exceptions import LimitsExceeded,TimeExceeded,InterruptAgentFlow,FormatError\nfrom openai import APITimeoutError\nclass ModelOutputLimit(LimitsExceeded):pass\nclass ProviderContractError(InterruptAgentFlow):pass\n\ndef sdk_deadline_exit(phase):\n elapsed=time.time()-agent._start_time\n if elapsed<TASK_AGENT_SECONDS:return None\n return {\'role\':\'exit\',\'content\':\'TimeExceeded\',\'extra\':{\n  \'exit_status\':\'TimeExceeded\',\'source\':\'SDK task wall deadline\',\'sdk_deadline_phase\':phase,\n  \'task_wall_seconds\':TASK_AGENT_SECONDS,\'elapsed_seconds\':elapsed,\'submission\':\'\'}}\n\n\nfrom openai import BadRequestError\nMODEL_CONTEXT_WINDOW = 1048576\nOUTPUT_LIMIT = 393216\nTASK_COST_LIMIT_CNY = TASK_BUDGET\nACCOUNTING_PATH = pathlib.Path(\'/opt/caeoj-controller/accounting.json\')\nCONTEXT_AUDIT_PATH = pathlib.Path(\'/opt/caeoj-controller/context-checks.json\')\nALLOWED_RETURNED_MODELS = {\'deepseek-flash\', \'deepseek-v4.1-flash\', \'deepseek-v4.1-flash-1017\'}\n\ndef atomic_receipt(path, value):\n tmp = path.with_name(path.name+\'.tmp\')\n with tmp.open(\'w\',encoding=\'utf-8\') as handle:\n  json.dump(value,handle,ensure_ascii=False,separators=(\',\',\':\'));handle.flush();os.fsync(handle.fileno())\n tmp.replace(path)\n\ndef confirmed_context_rejection(exc):\n # A context error code alone may describe input plus requested output. It\n # does not prove that the input itself exhausted the canonical window.\n if getattr(exc,\'status_code\',None)!=400:return False\n body=getattr(exc,\'body\',None)\n if not isinstance(body,dict):return False\n error=body.get(\'error\',body)\n if not isinstance(error,dict):return False\n text=str(error.get(\'message\',\'\')).lower().replace(\',\',\'\')\n code=error.get(\'code\')\n is_context=(code in {\'context_length_exceeded\',\'context_window_exceeded\',\'max_context_length_exceeded\'}\n  or (str(MODEL_CONTEXT_WINDOW) in text and \'context\' in text and (\'exceed\' in text or \'too long\' in text)))\n if not is_context:return False\n counts=[]\n for data in [body,error,error.get(\'details\'),error.get(\'metadata\')]:\n  if not isinstance(data,dict):continue\n  for key in [\'input_tokens\',\'prompt_tokens\',\'input_token_count\',\'prompt_token_count\']:\n   value=data.get(key)\n   if isinstance(value,int) and not isinstance(value,bool) and value>=0:counts.append(value)\n import re\n for pattern in [r\'\\b(?:actual|received|your)\\s+(?:input|prompt)\\s+(?:token\\s+count|tokens|length)\\s*(?:is|:|=)?\\s*(\\d+)\\b\',\n                 r\'\\((\\d+)\\s+in\\s+(?:your\\s+)?(?:prompt|input|messages)\\b\']:\n  counts.extend(int(value) for value in re.findall(pattern,text))\n if counts:\n  return len(set(counts))==1 and counts[0]>=MODEL_CONTEXT_WINDOW\n # Only explicit input-alone wording is sufficient without an input count.\n return (str(MODEL_CONTEXT_WINDOW) in text and bool(re.search(\n  r\'\\b(?:input|prompt)\\s+alone\\s+(?:exceeds?|is\\s+longer\\s+than)\\s+(?:the\\s+)?(?:model(?:\\x27s)?\\s+)?context\\s+(?:length|window)\',text)))\n\nclass NativeResponsesModel(LitellmResponseModel):\n def query(self,messages,**kwargs):\n  try:\n   result=super().query(messages,**kwargs)\n   result[\'extra\'][\'output_limit_proof\']=dict(self._last_output_limit_proof)\n   return result\n  except (ModelOutputLimit,ProviderContractError) as exc:\n   # The base model already billed GLOBAL_MODEL_STATS before action parsing.\n   # Agent\'s generic InterruptAgentFlow branch does not bill this receipt.\n   agent.cost+=exc.messages[0][\'extra\'][\'cost\']\n   raise\n  except FormatError as exc:\n   # DefaultAgent\'s dedicated FormatError branch bills this cost exactly once.\n   exc.messages[0][\'extra\'][\'output_limit_proof\']=dict(self._last_output_limit_proof)\n   raise\n def _parse_actions(self,response):\n  raw=response.model_dump(mode=\'json\')\n  requested=self._last_requested_output_limit\n  assert isinstance(requested,int) and not isinstance(requested,bool) and requested>0\n  echoed=raw.get(\'max_output_tokens\')\n  used=(raw.get(\'usage\') or {}).get(\'output_tokens\')\n  proof={\'response_id\':raw.get(\'id\'),\'requested_max_output_tokens\':requested,\n   \'server_max_output_tokens\':echoed,\'response_status\':raw.get(\'status\'),\n   \'output_limit_echo_status\':\'unavailable\' if echoed is None else \'matched\' if isinstance(echoed,int) and not isinstance(echoed,bool) and echoed==requested else \'mismatch\'}\n  self._last_output_limit_proof=proof\n  kind=None\n  if proof[\'output_limit_echo_status\']==\'mismatch\':kind=\'requested_output_limit_mismatch\'\n  elif isinstance(used,int) and not isinstance(used,bool) and used>requested:kind=\'usage_output_exceeds_requested\'\n  elif raw.get(\'status\')==\'incomplete\' and (raw.get(\'incomplete_details\') or {}).get(\'reason\')==\'max_output_tokens\' and echoed is None:\n   if not (isinstance(used,int) and not isinstance(used,bool) and used==requested):kind=\'unproved_incomplete_output_limit\'\n   else:proof[\'output_limit_echo_status\']=\'unavailable; exact requested output usage observed\'\n  self.context_checks[-1].update(proof)\n  self._save_context_checks()\n  if kind:\n   raise ProviderContractError({\'role\':\'exit\',\'content\':\'ProviderContractError\',\'extra\':{\n    \'exit_status\':\'ProviderContractError\',\'contract_kind\':kind,\'response\':raw,\n    \'cost\':self._usage_cost(response.usage.model_dump()),\'output_limit_proof\':proof,\'submission\':\'\'}})\n  if raw.get(\'status\')==\'incomplete\':\n   # Never execute an incomplete function-call argument prefix.\n   reason=(raw.get(\'incomplete_details\') or {}).get(\'reason\')\n   assert reason==\'max_output_tokens\',\'Unexpected incomplete provider response\'\n   raise ModelOutputLimit({\'role\':\'exit\',\'content\':\'ModelOutputLimit\',\'extra\':{\n    \'exit_status\':\'LimitsExceeded\',\'limit_kind\':\'ModelOutputLimit\',\n    \'response\':raw,\'cost\':self._usage_cost(response.usage.model_dump()),\n    \'output_limit_proof\':proof,\'submission\':\'\',\'provider_output_limit\':raw.get(\'max_output_tokens\')}})\n  return super()._parse_actions(response)\n def __init__(self,**kwargs):\n  super().__init__(**kwargs)\n  self.client=OpenAI(api_key=os.environ[\'DEEPSEEK_API_KEY\'],base_url=\'https://api.deepseek.com\',max_retries=0,timeout=TASK_AGENT_SECONDS)\n  self.dispatched=0;self.completed=0;self.request_attempts=0;self.rejected_context_requests=[]\n  self.usage=[];self.response_receipts=[];self.context_checks=[];self.last_request_state=\'not_dispatched\'\n  self._save_accounting()\n def _save_accounting(self):\n  atomic_receipt(ACCOUNTING_PATH,{\'provider\':\'deepseek\',\'billing_currency\':\'CNY\',\'model\':os.environ[\'BENCH_MODEL\'],\n   \'reasoning\':os.environ[\'BENCH_EFFORT\'],\'dispatched\':self.dispatched,\'completed\':self.completed,\n   \'request_attempts\':self.request_attempts,\'rejected_context_requests\':self.rejected_context_requests,\n   \'usage\':self.usage,\'response_receipts\':self.response_receipts,\'last_request_state\':self.last_request_state,\n   \'cost_cny\':sum(self._usage_cost(x[\'usage\']) for x in self.usage),\n   \'cost_label\':\'peak-rate upper estimate; not bill; offpeak model rates are half\'})\n def _save_context_checks(self):atomic_receipt(CONTEXT_AUDIT_PATH,self.context_checks)\n def _query(self,messages,**kwargs):\n  def clean(value):\n   if isinstance(value,dict):return {key:clean(item) for key,item in value.items() if item is not None and key not in [\'status\',\'caller\',\'namespace\',\'logprobs\']}\n   if isinstance(value,list):return [clean(item) for item in value]\n   return value\n  assert os.environ[\'BENCH_MODEL\']==\'deepseek-flash\'\n  assert os.environ[\'BENCH_EFFORT\'] in {\'low\',\'high\',\'max\'}\n  payload={\'model\':os.environ[\'BENCH_MODEL\'],\'input\':clean(messages),\'tools\':[BASH_TOOL_RESPONSE_API],\n   \'reasoning\':{\'effort\':os.environ[\'BENCH_EFFORT\']}}\n  # DeepSeek has no documented Responses token-count endpoint. The server checks\n  # its canonical token window; do not invent a character/token estimate cutoff.\n  spent=sum(self._usage_cost(x[\'usage\']) for x in self.usage)\n  request_bound=(MODEL_CONTEXT_WINDOW*2.0+OUTPUT_LIMIT*8.0)/1e6\n  check={\'attempt\':len(self.context_checks)+1,\'model\':os.environ[\'BENCH_MODEL\'],\n   \'context_window\':MODEL_CONTEXT_WINDOW,\'max_output_tokens\':OUTPUT_LIMIT,\n   \'context_validation\':\'provider canonical input window; no local token estimate or character gate\',\n   \'known_spent_cny\':spent,\'next_request_max_estimated_cny\':request_bound,\'status\':\'pre_dispatch\'}\n  self.context_checks.append(check);self._save_context_checks()\n  if spent+request_bound>TASK_COST_LIMIT_CNY:\n   check[\'decision\']=\'global_budget_lease_exhausted\';self._save_context_checks()\n   from minisweagent.exceptions import LimitsExceeded\n   raise LimitsExceeded({\'role\':\'exit\',\'content\':\'BudgetExhausted\',\'extra\':{\'exit_status\':\'BudgetExhausted\',\'limit_kind\':\'BudgetExhausted\',\'submission\':\'\'}})\n  remaining=TASK_AGENT_SECONDS-(time.time()-agent._start_time)\n  if remaining<=0:\n   check[\'decision\']=\'wall_time_exceeded_before_dispatch\';self._save_context_checks()\n   raise TimeExceeded({\'role\':\'exit\',\'content\':\'TimeExceeded\',\'extra\':{\'exit_status\':\'TimeExceeded\',\'submission\':\'\'}})\n  check[\'decision\']=\'dispatch_allowed\';self._save_context_checks()\n  self._last_requested_output_limit=OUTPUT_LIMIT\n  self.request_attempts+=1;self.dispatched+=1;self.last_request_state=\'dispatch_pending\';self._save_accounting()\n  try:response=self.client.responses.create(**payload,max_output_tokens=OUTPUT_LIMIT,timeout=remaining)\n  except APITimeoutError as exc:\n   deadline=sdk_deadline_exit(\'generation\')\n   if not deadline:raise\n   self.last_request_state=\'sdk_task_wall_deadline_unknown\';self._save_accounting()\n   check.update(status=\'request_timeout_at_task_deadline\',decision=\'wall_time_exceeded_during_generation\');self._save_context_checks()\n   raise TimeExceeded(deadline) from exc\n  except BadRequestError as exc:\n   if getattr(exc,\'status_code\',None)!=400:raise\n   input_overflow=confirmed_context_rejection(exc)\n   self.dispatched-=1;self.last_request_state=\'confirmed_context_rejection\' if input_overflow else \'confirmed_api_400_rejection\'\n   self.rejected_context_requests.append({\'attempt\':self.request_attempts,\'status_code\':400,\n    \'classification\':\'canonical provider input window exceeded\' if input_overflow else \'known API400; input-alone overflow not proved\',\n    \'input_alone_overflow_proved\':input_overflow})\n   self._save_accounting();check.update(status=\'provider_rejected\',decision=\'model_context_window_exceeded\' if input_overflow else \'api400_requires_inspection\');self._save_context_checks()\n   if not input_overflow:raise\n   from minisweagent.exceptions import LimitsExceeded\n   raise LimitsExceeded({\'role\':\'exit\',\'content\':\'ModelContextWindow\',\'extra\':{\'exit_status\':\'LimitsExceeded\',\'submission\':\'\',\'input_alone_overflow_proved\':True}}) from exc\n  assert response.model.lower() in ALLOWED_RETURNED_MODELS,\'Returned DeepSeek model identity mismatch\'\n  usage=response.usage.model_dump();self._usage_cost(usage)\n  self.usage.append({\'model\':response.model,\'usage\':usage,\'received_at\':time.time()});self.completed+=1\n  self.response_receipts.append(response.model_dump(mode=\'json\'))\n  self.last_request_state=\'response_received\';self._save_accounting()\n  check.update(status=\'response_received\',input_tokens=usage[\'input_tokens\'],output_tokens=usage[\'output_tokens\'])\n  self._save_context_checks();return response\n def _usage_cost(self,usage):\n  i=usage[\'input_tokens\'];o=usage[\'output_tokens\'];cached=(usage.get(\'input_tokens_details\') or {}).get(\'cached_tokens\',0) or 0\n  assert all(isinstance(x,int) and not isinstance(x,bool) and x>=0 for x in [i,o,cached])\n  assert cached<=i\n  return ((i-cached)*2.0+cached*.04+o*8.0)/1e6\n def _calculate_cost(self,response):return {\'cost\':self._usage_cost(response.usage.model_dump()),\'billing_currency\':\'CNY\'}\n\n\nPOLICY_RESUME_NOTICE = (\n \'继续完成原来的公开任务。之前的工具输出可能曾被截断，请重新完整阅读 /app/TASK.md、\'\n \'其中列出的原始 instruction.md、DATA.md 和 /app/docs/CONTRACT.md。\'\n \'本次只恢复已经验证的 submission 文件；之前的临时文件、运行中进程和交互状态没有恢复，\'\n \'不要假设它们仍存在。保留已有工作并继续；不要机械重放过去已经执行的工具调用。\'\n)\n\ndef validate_policy_resume_messages(messages):\n # Original raw history remains intact. There are no invented observations,\n # clipped messages, compacted summaries, or replays of unresolved tools.\n assert isinstance(messages,list) and messages\n calls=set();observed=set()\n for message in messages:\n  assert isinstance(message,dict) and message.get(\'role\')!=\'exit\'\n  if message.get(\'object\')==\'response\':\n   for item in message.get(\'output\',[]):\n    if item.get(\'type\')==\'function_call\':\n     call_id=item.get(\'call_id\')\n     assert isinstance(call_id,str) and call_id and call_id not in calls\n     calls.add(call_id)\n    elif item.get(\'type\') in [\'custom_tool_call\',\'computer_call\',\'shell_call\']:\n     raise AssertionError(\'Unverified tool protocol in continuation history\')\n  elif message.get(\'type\')==\'function_call_output\':\n   call_id=message.get(\'call_id\')\n   assert call_id in calls and call_id not in observed\n   observed.add(call_id)\n  elif message.get(\'type\') in [\'function_call\',\'custom_tool_call\',\'custom_tool_call_output\',\'computer_call_output\',\'shell_call_output\']:\n   raise AssertionError(\'Unverified flattened tool protocol in continuation history\')\n assert calls==observed,\'Unresolved or unexecuted tool call cannot be continued\'\n return True\n\ndef prior_format_error_count(messages):\n count=0\n for message in reversed(messages):\n  if (message.get(\'extra\') or {}).get(\'interrupt_type\')==\'FormatError\':\n   count+=1\n  elif message.get(\'object\')==\'response\' or message.get(\'type\')==\'function_call_output\':\n   break\n return count\n\nfrom minisweagent.agents.default import DefaultAgent\nfrom minisweagent.environments.local import LocalEnvironment\nclass PublicEnvironment(LocalEnvironment):\n def execute(self,action,cwd=\'\',*,timeout=None):\n  env={\'PATH\':\'/usr/local/bin:/usr/bin:/bin\',\'HOME\':\'/app\',\'PYTHONPATH\':\'/app/src\',\'LANG\':\'C.UTF-8\',\'OMP_NUM_THREADS\':\'8\',\'OPENBLAS_NUM_THREADS\':\'8\'}\n  def drop():os.setgroups([]);os.setgid(1000);os.setuid(1000)\n  remaining=TASK_AGENT_SECONDS-(time.time()-agent._start_time)\n  if remaining<=0:\n   raise TimeExceeded({\'role\':\'exit\',\'content\':\'TimeExceeded\',\'extra\':{\'exit_status\':\'TimeExceeded\',\'submission\':\'\'}})\n  p=subprocess.Popen(action.get(\'command\',\'\'),shell=True,cwd=\'/app\',env=env,preexec_fn=drop,start_new_session=True,stdout=subprocess.PIPE,stderr=subprocess.STDOUT,text=True,encoding="utf-8",errors="replace")\n  try:out,_=p.communicate(timeout=remaining)\n  except subprocess.TimeoutExpired:\n   os.killpg(p.pid,signal.SIGKILL);out,_=p.communicate();out+=\'\\nCommand reached the remaining task wall limit\'\n  result={\'output\':out,\'returncode\':p.returncode,\'exception_info\':\'\'};self._check_finished(result);return result\n def get_template_vars(self,**kwargs):return {**self.config.model_dump(),**platform.uname()._asdict(),**kwargs}\nc=get_config_from_spec(\'mini.yaml\');a=c[\'agent\'];a={k:v for k,v in a.items() if k in [\'system_template\',\'instance_template\',\'step_limit\',\'cost_limit\',\'wall_time_limit_seconds\',\'max_consecutive_format_errors\']};a.update(step_limit=0,cost_limit=0.,wall_time_limit_seconds=TASK_AGENT_SECONDS,output_path=\'/opt/caeoj-controller/trajectory.json\',max_consecutive_format_errors=3)\nm=NativeResponsesModel(**{**c[\'model\'],\'model_name\':\'openai/\'+os.environ[\'BENCH_MODEL\'],\'model_kwargs\':{},\'cost_tracking\':\'default\'})\n\nenv=PublicEnvironment(cwd=\'/app\',timeout=TASK_AGENT_SECONDS);agent=DefaultAgent(m,env,**a)\ntask=pathlib.Path(\'/app/TASK.md\').read_text();status={}\nseed_path=pathlib.Path(\'/opt/caeoj-controller/resume.json\')\nprior_wall=0.;prior_count=0;unresolved_api_requests=0;resume_mode=None\ncontinuation_proof=None;prior_possible_requests=0;policy_messages=None;prior_known_cost=0.\nif os.environ.get(\'RESUME_SEED_SHA256\'):\n import base64,hashlib,types,copy\n raw=seed_path.read_bytes();assert hashlib.sha256(raw).hexdigest()==os.environ[\'RESUME_SEED_SHA256\'];seed=json.loads(raw)\n assert seed[\'task\']==os.environ[\'TASK_SLUG\'] and seed[\'model\']==os.environ[\'BENCH_MODEL\'] and seed[\'effort\']==os.environ[\'BENCH_EFFORT\']\n traw=base64.b64decode(seed[\'trajectory_base64\']);fraw=base64.b64decode(seed[\'final_base64\']);assert hashlib.sha256(traw).hexdigest()==seed[\'trajectory_sha256\'];assert hashlib.sha256(fraw).hexdigest()==seed[\'final_sha256\']\n prior=json.loads(traw);prev=json.loads(fraw);resume_mode=seed.get(\'mode\',\'binary_output\')\n assert prev[\'submission_files\']==0 or (resume_mode in [\'api_error\',\'policy_correction\'] and seed.get(\'submission_base64\') and seed.get(\'submission_sha256\')==prev[\'submission_sha256\'])\n prior_wall=prev.get(\'cumulative_wall_seconds\',prev[\'wall_seconds\']);prior_count=prev[\'completed\'];m.usage=copy.deepcopy(prev[\'usage\']);m.dispatched=prev[\'dispatched\'];m.completed=prev[\'completed\']\n assert len(m.usage)==m.completed\n m._save_accounting()\n if resume_mode==\'policy_correction\':\n  assert seed[\'original_job\']==os.environ[\'BENCH_RESUME_ORIGINAL_JOB\']\n  assert seed[\'authorized_runtime_policy_revision\']==os.environ[\'BENCH_RUNTIME_POLICY_REVISION\']\n  assert seed.get(\'user_authorized\') is True\n  assert prev[\'exit\'][\'exit_status\'] in [\'Submitted\',\'RepeatedFormatError\',\'TimeExceeded\',\'LimitsExceeded\']\n  assert prior[\'messages\'][-1].get(\'role\')==\'exit\'\n  approved_raw=base64.b64decode(seed[\'resume_messages_base64\'],validate=True)\n  assert hashlib.sha256(approved_raw).hexdigest()==seed[\'resume_messages_sha256\']\n  policy_messages=json.loads(approved_raw)\n  assert policy_messages==prior[\'messages\'][:-1],\'Continuation may only remove the recorded terminal exit\'\n  validate_policy_resume_messages(policy_messages)\n  assert isinstance(seed[\'consecutive_format_errors\'],int) and not isinstance(seed[\'consecutive_format_errors\'],bool) and seed[\'consecutive_format_errors\']>=0\n  assert seed[\'consecutive_format_errors\']==prior_format_error_count(policy_messages)\n  assert prior_wall<TASK_AGENT_SECONDS,\'No declared task wall remains for continuation\'\n  assert isinstance(m.dispatched,int) and not isinstance(m.dispatched,bool) and m.dispatched>=m.completed>=0\n  assert len(m.usage)==m.completed\n  unresolved_api_requests=seed[\'unresolved_api_requests\']\n  assert isinstance(unresolved_api_requests,int) and not isinstance(unresolved_api_requests,bool) and unresolved_api_requests==m.dispatched-m.completed>=0\n  prior_possible_requests=seed[\'possibly_unobserved_api_requests\']\n  assert isinstance(prior_possible_requests,int) and not isinstance(prior_possible_requests,bool) and prior_possible_requests in [0,1]\n  assert prior_possible_requests==prev.get(\'possibly_unobserved_api_requests\',0)+prev.get(\'prior_possibly_unobserved_api_requests\',0)\n  assert isinstance(prev[\'api_calls\'],int) and not isinstance(prev[\'api_calls\'],bool) and prev[\'api_calls\']>=m.completed\n  prior_known_cost=sum(m._usage_cost(x[\'usage\']) for x in m.usage)\n  assert isinstance(seed[\'prior_known_cost\'],(int,float)) and not isinstance(seed[\'prior_known_cost\'],bool) and math.isfinite(seed[\'prior_known_cost\'])\n  assert math.isclose(prior_known_cost,seed[\'prior_known_cost\'],rel_tol=0,abs_tol=1e-9)\n  assert TASK_BUDGET>prior_known_cost,\'Cumulative lease must include additional authorized headroom\'\n  continuation_proof={\'mode\':\'policy_correction\',\'original_result_job\':seed[\'original_job\'],\n   \'seed_sha256\':hashlib.sha256(raw).hexdigest(),\'resume_messages_sha256\':seed[\'resume_messages_sha256\'],\n   \'runtime_policy_revision\':seed[\'authorized_runtime_policy_revision\'],\n   \'prior_completed\':m.completed,\'prior_dispatched\':m.dispatched,\n   \'prior_api_calls\':prev[\'api_calls\'],\n   \'prior_unresolved_api_requests\':unresolved_api_requests,\n   \'prior_possibly_unobserved_api_requests\':prior_possible_requests,\'prior_known_cost\':seed[\'prior_known_cost\'],\n   \'prior_dispatch_count_qualification\':prev.get(\'dispatch_count_qualification\'),\n   \'prior_consecutive_format_errors\':seed[\'consecutive_format_errors\']}\n  accounting_raw=base64.b64decode(seed[\'accounting_base64\'],validate=True)\n  assert hashlib.sha256(accounting_raw).hexdigest()==seed[\'accounting_sha256\']==prev[\'accounting_checkpoint_sha256\']\n  old_accounting=json.loads(accounting_raw)\n  assert old_accounting[\'provider\']==\'deepseek\' and old_accounting[\'billing_currency\']==\'CNY\'\n  assert old_accounting[\'model\']==os.environ[\'BENCH_MODEL\'] and old_accounting[\'reasoning\']==os.environ[\'BENCH_EFFORT\']\n  assert old_accounting[\'usage\']==m.usage and old_accounting[\'dispatched\']==m.dispatched and old_accounting[\'completed\']==m.completed\n  m.response_receipts=copy.deepcopy(old_accounting[\'response_receipts\'])\n  m.request_attempts=old_accounting[\'request_attempts\'];m.rejected_context_requests=copy.deepcopy(old_accounting[\'rejected_context_requests\'])\n  assert len(m.response_receipts)==m.completed and len({r[\'id\'] for r in m.response_receipts})==m.completed\n  m.last_request_state=\'policy_correction_restored\';m._save_accounting()\n elif resume_mode in [\'api_timeout\',\'api_error\',\'api_connection\']:\n  expected_exit={\'api_timeout\':\'APITimeoutError\',\'api_error\':\'InternalServerError\',\'api_connection\':\'APIConnectionError\'}[resume_mode]\n  assert prev[\'exit\'][\'exit_status\']==prior[\'messages\'][-1][\'extra\'][\'exit_status\']==expected_exit\n  if resume_mode==\'api_error\':assert \'Error code: 520\' in prev[\'exit\'].get(\'error\',\'\')\n  if resume_mode==\'api_connection\':\n   assert \'peer closed connection without sending complete message body (incomplete chunked read)\' in prior[\'messages\'][-1][\'extra\'][\'traceback\']\n   accounting_raw=base64.b64decode(seed[\'accounting_base64\'],validate=True);assert hashlib.sha256(accounting_raw).hexdigest()==seed[\'accounting_sha256\']==prev[\'accounting_checkpoint_sha256\']\n   old_accounting=json.loads(accounting_raw);assert old_accounting[\'usage\']==m.usage and old_accounting[\'dispatched\']==m.dispatched and old_accounting[\'completed\']==m.completed\n   m.response_receipts=copy.deepcopy(old_accounting[\'response_receipts\']);m.request_attempts=old_accounting[\'request_attempts\'];m.rejected_context_requests=copy.deepcopy(old_accounting[\'rejected_context_requests\'])\n   assert len(m.response_receipts)==m.completed and len({r[\'id\'] for r in m.response_receipts})==m.completed\n   m._save_accounting()\n  assert prev[\'dispatched\']-prev[\'completed\']==seed[\'unresolved_api_requests\']==1\n  assert prior[\'messages\'][-2].get(\'type\')==\'function_call_output\'\n  unresolved_api_requests=seed[\'unresolved_api_requests\']\n elif resume_mode==\'binary_output\':\n  assert prev[\'completed\']==prev[\'dispatched\']==3\n  assert prior[\'messages\'][-1][\'extra\'][\'exit_status\']==prev[\'exit\'][\'exit_status\']==\'UnicodeDecodeError\'\n  pending=prior[\'messages\'][-2];assert pending.get(\'object\')==\'response\' and len(pending[\'extra\'][\'actions\'])==1\n  assert hashlib.sha256(json.dumps(pending[\'extra\'][\'actions\'],sort_keys=True).encode()).hexdigest()==seed[\'pending_actions_sha256\']\n  call_id=pending[\'extra\'][\'actions\'][0][\'tool_call_id\'];assert not any(x.get(\'call_id\')==call_id for x in prior[\'messages\'][:-2])\n else:raise AssertionError(\'Unsupported recovery class\')\n original_add=agent.add_messages;first=[True]\n def resume_add(self,*messages):\n  if first[0]:\n   first[0]=False;self.messages=copy.deepcopy(policy_messages if resume_mode==\'policy_correction\' else prior[\'messages\'][:-1]);self.cost=prior_known_cost if resume_mode==\'policy_correction\' else prev[\'cost_cny\'];self.n_calls=prev[\'api_calls\'];self._start_time-=prior_wall\n   if resume_mode==\'policy_correction\':\n    self.n_consecutive_format_errors=seed[\'consecutive_format_errors\']\n    original_add(self.model.format_message(role=\'user\',content=POLICY_RESUME_NOTICE))\n   if resume_mode==\'binary_output\':\n    self.execute_actions(pending)\n    assert self.messages[-1].get(\'call_id\')==call_id\n   self.save(self.config.output_path)\n   return self.messages\n  return original_add(*messages)\n agent.add_messages=types.MethodType(resume_add,agent)\n\ntry:status=agent.run(task)\nexcept Exception as e:status={\'exit_status\':type(e).__name__,\'error\':str(e)[:500]}\nfinally:\n agent.save(agent.config.output_path)\n pathlib.Path(\'/opt/caeoj-controller/stats.json\').write_text(json.dumps({\'exit\':status,\'cost_cny\':sum(m._usage_cost(x[\'usage\']) for x in m.usage),\'billing_currency\':\'CNY\',\'api_calls\':agent.n_calls,\'dispatched\':m.dispatched,\'completed\':m.completed,\'usage\':m.usage,\'preexisting_wall_seconds\':prior_wall,\'preexisting_completed_responses\':prior_count,\'new_completed_responses\':m.completed-prior_count,\'unresolved_api_requests\':m.dispatched-m.completed,\'resume_mode\':resume_mode,\'continuation\':continuation_proof,\'prior_possibly_unobserved_api_requests\':prior_possible_requests,\'possibly_unobserved_api_requests\':0,\'dispatch_count_qualification\':\'confirmed dispatched lower bound; prior possibly unobserved retained separately\' if prior_possible_requests else \'confirmed dispatched\',\'cost_label\':\'peak-rate upper estimate; not bill; offpeak model rates are half\',\'reasoning\':os.environ[\'BENCH_EFFORT\'],\'model\':os.environ[\'BENCH_MODEL\']}))\n'
(trusted/'worker.py').write_text(WORKER);taskpath=os.environ['TASK_PATH'];(APP/'TASK.md').write_text(f'阅读 /app/{taskpath}/instruction.md、DATA.md 和 /app/docs/CONTRACT.md，完成本题通用求解程序。入口 /app/submission/solve.py，接口 python /app/submission/solve.py --input problem.json --output result.h5。只保存 submission 目录。输入文件路径相对problem.json；可用 caeoj.sdk 读写，已安装NumPy、SciPy、h5py、Gmsh、C++。请自行阅读公开样例并验证输出结构，随机样例输出不是数值答案。CPU 8 vCPU，Agent、编译与样例共享24 GiB预算。正式逐例时限以题面为准。完成后按mini-swe-agent提交命令结束。')
os.environ['MSWEA_MODEL_RETRY_STOP_AFTER_ATTEMPT']='1';os.environ['MSWEA_CONFIGURED']='true';os.environ['PYTHONPATH']='/app/src';os.environ['LITELLM_LOCAL_MODEL_COST_MAP']='True';os.environ['MSWEA_COST_TRACKING']='default';key=os.environ.get('DEEPSEEK_API_KEY','')
log=(trusted/'worker.log').open('w');print('SHORT_STAGE '+json.dumps({'stage':'agent_started','task':slug}),flush=True);start=time.monotonic();p=subprocess.Popen([sys.executable,'-u',str(trusted/'worker.py')],stdout=log,stderr=subprocess.STDOUT,start_new_session=True)
import psutil
prior_parent_wall=0.;outer_continuation=None
if os.environ.get('RESUME_SEED_SHA256'):
 seed_outer=json.loads((trusted/'resume.json').read_bytes());old_outer=json.loads(base64.b64decode(seed_outer['final_base64']));prior_parent_wall=old_outer.get('cumulative_wall_seconds',old_outer['wall_seconds'])
 if seed_outer.get('mode')=='policy_correction':
  outer_continuation={'mode':'policy_correction','original_result_job':seed_outer['original_job'],
   'seed_sha256':os.environ['RESUME_SEED_SHA256'],'resume_messages_sha256':seed_outer['resume_messages_sha256'],
   'runtime_policy_revision':seed_outer['authorized_runtime_policy_revision'],
   'prior_completed':old_outer['completed'],'prior_dispatched':old_outer['dispatched'],
   'prior_api_calls':old_outer['api_calls'],
   'prior_unresolved_api_requests':seed_outer['unresolved_api_requests'],
   'prior_possibly_unobserved_api_requests':seed_outer['possibly_unobserved_api_requests'],
   'prior_known_cost':seed_outer['prior_known_cost'],
   'prior_dispatch_count_qualification':old_outer.get('dispatch_count_qualification'),
   'prior_consecutive_format_errors':seed_outer['consecutive_format_errors']}

peak=0;termination=None;last_context_notice=None
while p.poll() is None:
 try:
  context_notice=json.loads((trusted/'context-checks.json').read_text())[-1]
  notice_key=(context_notice['attempt'],context_notice['status'],context_notice.get('decision'))
  if context_notice['status'] in ['response_received','provider_rejected'] and notice_key!=last_context_notice:
   print('SHORT_CONTEXT '+json.dumps(context_notice),flush=True);last_context_notice=notice_key
 except (ValueError,OSError,IndexError,KeyError):pass
 try:
  parent=psutil.Process(p.pid);tracked={x.pid:x for x in [parent,*parent.children(recursive=True)]}
  for x in psutil.process_iter(['uids']):
   try:
    if x.info['uids'].real==1000:tracked[x.pid]=x
   except psutil.Error:pass
  rss=0
  for x in tracked.values():
   try:rss+=x.memory_info().rss
   except psutil.Error:pass
  peak=max(peak,rss)
 except psutil.Error:rss=0
 if rss>24*1024**3 or time.monotonic()-start+prior_parent_wall>agent_seconds+50:
  termination='memory_limit' if rss>24*1024**3 else 'wall_timeout'
  try:
   for x in psutil.Process(p.pid).children(recursive=True):x.kill()
  except psutil.Error:pass
  os.killpg(p.pid,signal.SIGKILL);p.wait();break
 time.sleep(.1)
for proc in psutil.process_iter(['uids']):
 try:
  if proc.info['uids'].real==1000:
   proc.kill()
   try:proc.wait(timeout=3)
   except psutil.Error:pass
 except psutil.Error:pass
log.close();stats=json.loads((trusted/'stats.json').read_text()) if (trusted/'stats.json').exists() else {'exit':{'exit_status':'worker_failed'}};stats.update(task=slug,worker_exit=p.returncode,wall_seconds=time.monotonic()-start,peak_tree_rss=peak,termination=termination)
# The accounting receipt is written before dispatch and after every observed
# response. It survives trusted-parent wall enforcement and retains unknown fees.
accounting_path=trusted/'accounting.json'
if accounting_path.exists():
 accounting_raw=accounting_path.read_bytes()
 if key:accounting_raw=accounting_raw.replace(key.encode(),b'[REDACTED]')
 accounting=json.loads(accounting_raw)
 assert accounting['provider']=='deepseek' and accounting['billing_currency']=='CNY'
 assert accounting['model']==os.environ['BENCH_MODEL'] and accounting['reasoning']==os.environ['BENCH_EFFORT']
 assert accounting['completed']==len(accounting['usage'])<=accounting['dispatched']
 for field in ['provider','model','reasoning','usage','dispatched','completed','request_attempts','rejected_context_requests','billing_currency','cost_cny','cost_label']:
  stats[field]=accounting[field]
 stats['accounting_checkpoint_sha256']=hashlib.sha256(accounting_raw).hexdigest()
 stats['unresolved_api_requests']=accounting['dispatched']-accounting['completed']
 stats['possibly_unobserved_api_requests']=0
 if stats.get('exit',{}).get('exit_status')=='worker_failed' and termination=='wall_timeout' and p.returncode==-9:
  stats['exit']={'exit_status':'TimeExceeded','source':'trusted parent wall limit with durable provider accounting'}
  stats['recovered_worker_wall_timeout']=True
  stats['api_calls']=accounting['request_attempts']
 accounting64=base64.b64encode(gzip.compress(accounting_raw)).decode()
 for i in range(0,len(accounting64),3500):print('SHORT_ACCOUNTING '+json.dumps({'index':i//3500,'data':accounting64[i:i+3500]}),flush=True)
if key:stats=json.loads(json.dumps(stats).replace(key,'[REDACTED]'))
stats['cumulative_wall_seconds']=stats['wall_seconds']+prior_parent_wall
stats['runtime_policy']={'revision':os.environ['BENCH_RUNTIME_POLICY_REVISION'],'agent_seconds':agent_seconds,'build_seconds':build_seconds,'step_limit':0,'format_error_limit':3,'tool_output_pretrim':False,'command_timeout':'remaining_task_wall','model_max_output_tokens':393216,'task_budget_lease':float(os.environ['BENCH_TASK_BUDGET'])}

if outer_continuation is not None:
 if stats.get('continuation') is not None:assert stats['continuation']==outer_continuation
 stats['continuation']=outer_continuation;stats['resume_mode']='policy_correction'
 stats['prior_possibly_unobserved_api_requests']=outer_continuation['prior_possibly_unobserved_api_requests']
 stats.setdefault('possibly_unobserved_api_requests',0)
 stats['dispatch_count_qualification']='confirmed dispatched lower bound; prior possibly unobserved retained separately' if stats['prior_possibly_unobserved_api_requests'] else 'confirmed dispatched'
if (trusted/'context-checks.json').exists():
 try:
  stats['context_checks']=json.loads((trusted/'context-checks.json').read_text())
  stats['token_count_attempts']=0;stats['token_count_completed']=0
 except (ValueError,OSError) as exc:stats['context_audit_error_type']=type(exc).__name__
 stats['context_policy']='provider canonical1048576token window; full history, no character gate, no compaction, no truncation requested'
# Scrub credentials from every exported text/blob; secrets are never inserted into config.
for f in trusted.glob('*'):
 if f.is_file() and f.name in ['trajectory.json','worker.log','stats.json']:
  b=f.read_bytes()
  if key:b=b.replace(key.encode(),b'[REDACTED]')
  f.write_bytes(b)
files={};total=0
for f in (APP/'submission').rglob('*'):
 if f.is_symlink():raise RuntimeError('Submission link refused')
 if f.is_file():
  total+=f.stat().st_size
  b=f.read_bytes();assert not key or key.encode() not in b;files[f.relative_to(APP/'submission').as_posix()]={'sha256':hashlib.sha256(b).hexdigest(),'base64':base64.b64encode(b).decode(),'mode':stat.S_IMODE(f.stat().st_mode)&0o777}
artifact=json.dumps({'task':slug,'files':files},sort_keys=True,separators=(',',':')).encode();encoded=base64.b64encode(gzip.compress(artifact)).decode()
for i in range(0,len(encoded),3500):print('SHORT_SUBMISSION '+json.dumps({'index':i//3500,'data':encoded[i:i+3500]}),flush=True)
trace=(trusted/'trajectory.json').read_bytes() if (trusted/'trajectory.json').exists() else b'{}';trace64=base64.b64encode(gzip.compress(trace)).decode()
for i in range(0,len(trace64),3500):print('SHORT_TRAJECTORY '+json.dumps({'index':i//3500,'data':trace64[i:i+3500]}),flush=True)
print('SHORT_FINAL '+json.dumps({**stats,'submission_sha256':hashlib.sha256(artifact).hexdigest(),'submission_files':len(files),'has_solve_py':'solve.py' in files,'trajectory_sha256':hashlib.sha256(trace).hexdigest()}),flush=True)
if stats.get('api_calls',0)==0:print('SHORT_DIAGNOSTIC '+(trusted/'worker.log').read_text()[-3000:],flush=True)


==> supplement/evaluation_runtime/judge_hf.py <==
"""Harbor adapter: execute unprivileged submissions, then use caeoj grading."""

import json
import math
import os
from pathlib import Path
import signal
import shutil
import stat
import subprocess
import tempfile
import time
import sys
from restriction import restrict, wait_limited, MemoryExceeded

from caeoj.case_grading import prepare_case
from caeoj.sdk import load_problem

TESTS = Path("/tests")
LOGS = Path("/logs/verifier")
SUBMISSION = Path("/app/submission")
SOURCE_REPAIR = (TESTS / "source-repair.json").is_file()


def output_limit(config):
    limit = config.get("max_output_bytes", 128 * 1024**2)
    if limit is None:
        # Explicitly unlimited when the statement only bounds logical output
        # size and execution resources. Omission retains the old byte limit.
        return None
    if type(limit) is not int or limit <= 0:
        raise ValueError("max_output_bytes must be a positive integer")
    return limit


def output_within_limit(path, limit):
    info = path.lstat()
    return stat.S_ISREG(info.st_mode) and (limit is None or info.st_size <= limit)


def freeze_submission():
    """Reject links and remove solver write permissions before execution."""
    if SOURCE_REPAIR:
        import source_repair

        return source_repair.prepare()
    if not SUBMISSION.is_dir() or SUBMISSION.is_symlink():
        raise ValueError("Missing regular submission directory")
    link_metadata = TESTS / "submission-link-policy.json"
    restored_links = (
        json.loads(link_metadata.read_text()) if link_metadata.is_file() else None
    )
    if restored_links:
        from symlink_submission import verify_restored

        assert verify_restored(
            SUBMISSION, restored_links
        ), "Unverified restored submission"
    for path in [SUBMISSION, *SUBMISSION.rglob("*")]:
        mode = path.lstat().st_mode
        if stat.S_ISLNK(mode) and restored_links:
            assert (
                os.readlink(path)
                == restored_links["submission_links"][str(path.relative_to(SUBMISSION))]
            )
            os.chown(path, 0, 0, follow_symlinks=False)
            continue
        if not (stat.S_ISDIR(mode) or stat.S_ISREG(mode)):
            raise ValueError("Submission contains a link or special file")
        os.chown(path, 0, 0)
        path.chmod(0o755 if stat.S_ISDIR(mode) or mode & 0o111 else 0o644)
    return (SUBMISSION / "solve.py").is_file()


def execute(directory, timeout, logs):
    # Keep the canonical submission immutable, but give each invocation its own
    # writable source tree for compiled helpers and caches. No changes survive
    # into the next case.
    if SOURCE_REPAIR:
        import source_repair

        arguments = source_repair.command(directory)
    else:
        working_submission = directory / "submission"
        shutil.copytree(
            SUBMISSION,
            working_submission,
            symlinks=(TESTS / "submission-link-policy.json").is_file(),
        )
        link_metadata = TESTS / "submission-link-policy.json"
        if link_metadata.is_file():
            metadata = json.loads(link_metadata.read_text())
            if metadata["proof"].get("case_rebase_absolute_links"):
                from symlink_submission import rebase_case_links

                rebase_case_links(working_submission, metadata, metadata["proof"])
        for path in [working_submission, *working_submission.rglob("*")]:
            os.chown(path, 1000, 1000, follow_symlinks=False)
        arguments = [
            "python",
            str(working_submission / "solve.py"),
            "--input",
            str(directory / "input/problem.json"),
            "--output",
            str(directory / "result.h5"),
        ]
    command = [
        "setpriv",
        "--reuid=1000",
        "--regid=1000",
        "--clear-groups",
        "--no-new-privs",
        *arguments,
    ]
    # Credentials from the agent phase are never passed to solver processes.
    env = {
        "PATH": "/usr/local/bin:/usr/bin:/bin",
        "HOME": "/home/solver",
        "PYTHONDONTWRITEBYTECODE": "1",
    }
    if SOURCE_REPAIR:
        repair = json.loads((TESTS / "source-repair.json").read_text())
        env["LD_LIBRARY_PATH"] = str(Path(repair["build_directory"]) / "lib")
    with (logs / "stdout.log").open("wb") as out, (logs / "stderr.log").open(
        "wb"
    ) as err:
        # A separate root supervisor owns only this invocation's descendants.
        # MPI launchers may create sessions, so process groups are insufficient.
        receipt = logs / "execution.json"
        process = subprocess.run(
            [
                sys.executable,
                str(Path(__file__).resolve()),
                "--supervise",
                str(receipt.resolve()),
                str(timeout),
                json.dumps(command),
            ],
            cwd=directory,
            env=env,
            stdout=out,
            stderr=err,
            check=False,
        )
        if process.returncode:
            raise RuntimeError("Solver process supervision failed")
    return json.loads(receipt.read_text())


def supervise(receipt, timeout, command):
    """Linux subreaper: collect escaped sessions as well as ordinary children."""
    import ctypes

    libc = ctypes.CDLL(None, use_errno=True)
    if libc.prctl(36, 1, 0, 0, 0):  # PR_SET_CHILD_SUBREAPER
        raise OSError(ctypes.get_errno(), "Cannot enable child subreaper")
    process = subprocess.Popen(command, start_new_session=True, preexec_fn=restrict)
    try:
        try:
            code = wait_limited(process, timeout)
            result = (
                {"score": 0, "status": "runtime_error", "exit_code": code}
                if code
                else None
            )
        except MemoryExceeded:
            result = {"score": 0, "status": "memory_limit"}
        except subprocess.TimeoutExpired:
            result = {"score": 0, "status": "timeout"}
    finally:
        # Kill parents before children to stop further spawning. Orphaned
        # descendants are adopted here even when they called setsid/double-fork.
        def children(pid):
            try:
                return [
                    int(p)
                    for p in Path(f"/proc/{pid}/task/{pid}/children")
                    .read_text()
                    .split()
                ]
            except FileNotFoundError:
                return []

        cleanup_deadline = time.monotonic() + 5
        while True:
            # Only direct children are signalled. Their PIDs cannot be reused
            # until this supervisor reaps them; deeper descendants are adopted
            # after their parent dies and handled by the next iteration.
            for pid in children(os.getpid()):
                try:
                    os.kill(pid, signal.SIGKILL)
                except ProcessLookupError:
                    pass
            try:
                while os.waitpid(-1, os.WNOHANG)[0]:
                    pass
            except ChildProcessError:
                break
            if time.monotonic() >= cleanup_deadline:
                remaining = children(os.getpid())
                Path(receipt).write_text(
                    json.dumps(
                        {
                            "infrastructure_error": "Solver descendants could not be reaped",
                            "remaining_pids": remaining,
                            "cleanup_timeout_seconds": 5,
                        }
                    )
                    + "\n"
                )
                raise RuntimeError(
                    f"Solver cleanup exceeded 5 seconds; remaining PIDs: {remaining}"
                )
            time.sleep(0.01)
        process.returncode = process.poll()
    Path(receipt).write_text(json.dumps(result) + "\n")


def save_report(
    config, results, total, evaluation_manifest, public_cases, *, complete=False
):
    passed = sum(row["score"] == 1 for row in results)
    score = math.fsum(row["score"] for row in results)
    report = {
        "score": score,
        "passed_cases": passed,
        "partial_cases": sum(0 < row["score"] < 1 for row in results),
        "total_cases": total,
        "completed_cases": len(results),
        "complete": complete,
        "reward": score / total,
        "cases": results,
        "evaluation_manifest": evaluation_manifest,
        "public_cases": public_cases,
    }
    if config.get("stage"):
        report["stage"] = config["stage"]
    report["limits"] = {
        "timeout_seconds": config["timeout_seconds"],
        "max_output_bytes": output_limit(config),
        "evaluation_timeout_seconds": config.get("evaluation_timeout_seconds", 60),
    }
    temporary = LOGS / "report.json.tmp"
    temporary.write_text(json.dumps(report, indent=2, allow_nan=False) + "\n")
    temporary.replace(LOGS / "report.json")
    if complete:
        (LOGS / "reward.txt").write_text(str(report["reward"]) + "\n")
    return report


def main():
    LOGS.mkdir(parents=True, exist_ok=True)
    config = json.loads((TESTS / "judge-config.json").read_text())
    maximum_output_bytes = output_limit(config)
    budget = config.get("evaluation_timeout_seconds", 60)
    if type(budget) not in (int, float) or not math.isfinite(budget) or budget <= 0:
        raise ValueError("Invalid evaluation_timeout_seconds")
    paths = sorted((TESTS / "cases").glob("*/problem.json"))
    if not paths:
        raise ValueError("No judge cases")
    if "atol" in config or "rtol" in config:
        raise ValueError("Scoring belongs in grading.json, not judge-config atol/rtol")
    public_cases = json.loads((TESTS / "selection.json").read_text(encoding="utf-8"))[
        "public_cases"
    ]
    public_by_case = {item["case"]: item["sample"] for item in public_cases}
    evaluation_manifest = {}
    # Reject bad reference/case before any candidate process starts.
    for path in paths:
        prepared = prepare_case(
            load_problem(path), TESTS / "reference" / path.parent.name / "grading.json"
        )
        evaluation_manifest[path.parent.name] = prepared.evidence
    try:
        submitted = freeze_submission()
        submission_error = "missing_submission" if not submitted else None
    except ValueError as exc:
        submission_error = getattr(exc, "status", "invalid_submission")
    results = []
    for path in paths:
        case = path.parent.name
        logs = LOGS / case
        logs.mkdir()
        if submission_error:
            results.append({"case": case, "score": 0, "status": submission_error})
            save_report(config, results, len(paths), evaluation_manifest, public_cases)
            continue
        with tempfile.TemporaryDirectory(prefix="caeoj-") as temporary:
            directory = Path(temporary)
            shutil.copytree(path.parent, directory / "input")
            os.chown(directory, 1000, 1000)
            directory.chmod(0o700)
            started = time.monotonic()
            outcome = execute(directory, config["timeout_seconds"], logs)
            elapsed = time.monotonic() - started
            output = directory / "result.h5"
            if outcome is None:
                if not output.exists():
                    outcome = {"score": 0, "status": "missing_output"}
                elif not output_within_limit(output, maximum_output_bytes):
                    outcome = {"score": 0, "status": "invalid_output_file"}
                else:
                    shutil.copyfile(output, logs / "result.h5")
                    # A managed worker enforces the evaluation budget separately from solver time.
                    evaluation_command = [
                        sys.executable,
                        "-m",
                        "caeoj",
                        "grade",
                        "--input",
                        str(path),
                        "--output",
                        str(logs / "result.h5"),
                        "--grading",
                        str(TESTS / "reference" / case / "grading.json"),
                    ]
                    try:
                        execution = subprocess.run(
                            evaluation_command,
                            capture_output=True,
                            text=True,
                            timeout=budget,
                            check=False,
                        )
                    except subprocess.TimeoutExpired as exc:
                        raise RuntimeError(
                            "Evaluation infrastructure timeout: " + case
                        ) from exc
                    try:
                        outcome = json.loads(execution.stdout)
                    except ValueError as exc:
                        raise RuntimeError(
                            "Invalid evaluation worker report: " + execution.stderr
                        ) from exc
                    if (
                        outcome.get("evaluation_sha256")
                        != evaluation_manifest[case]["evaluation_sha256"]
                    ):
                        raise RuntimeError(
                            "Evaluation changed after preflight: " + case
                        )
                    if outcome["score"] is None:
                        raise RuntimeError(
                            f"Judge infrastructure error: {case}: {outcome}"
                        )
            row = {"case": case, **outcome, "elapsed_seconds": elapsed}
            if case in public_by_case:
                row["public_sample"] = public_by_case[case]
            results.append(row)
            (logs / "report.json").write_text(
                json.dumps(row, indent=2, allow_nan=False) + "\n"
            )
            save_report(config, results, len(paths), evaluation_manifest, public_cases)
    report = save_report(
        config, results, len(paths), evaluation_manifest, public_cases, complete=True
    )
    print(json.dumps({key: value for key, value in report.items() if key != "cases"}))


if __name__ == "__main__":
    if len(sys.argv) == 5 and sys.argv[1] == "--supervise":
        supervise(sys.argv[2], float(sys.argv[3]), json.loads(sys.argv[4]))
    else:
        main()


==> supplement/evaluation_runtime/judge_runner.py <==
import base64,gzip,hashlib,io,json,os,pathlib,shutil,subprocess,sys,time,zipfile
payload=pathlib.Path('/opt/private-materials');os.chmod('/opt',0o700);task=os.environ['TASK_SLUG'];plan=json.loads((payload/'task-plan.json').read_text());trusted=pathlib.Path('/tests');trusted.mkdir(mode=0o700);trusted.chmod(0o700)
for name in ['public','private']:
 b=(payload/f'{name}.zip').read_bytes();assert hashlib.sha256(b).hexdigest()==plan[f'{name}_sha256'];dest=pathlib.Path('/app') if name=='public' else trusted;dest.mkdir(exist_ok=True)
 with zipfile.ZipFile(io.BytesIO(b)) as z:
  assert all(not pathlib.PurePosixPath(n).is_absolute() and '..' not in pathlib.PurePosixPath(n).parts for n in z.namelist());z.extractall(dest)
build_seconds=int(os.environ['BENCH_BUILD_SECONDS']);build_started=time.monotonic()
def build_remaining():
 remaining=build_seconds-(time.monotonic()-build_started)
 if remaining<=0:raise TimeoutError('Declared task environment build time exhausted')
 return remaining
print('JUDGE_STAGE '+json.dumps({'stage':'installing','task':task}),flush=True)
p=subprocess.run(['bash','-lc','apt-get update -qq && DEBIAN_FRONTEND=noninteractive apt-get install -y -qq bash git curl ca-certificates g++ openmpi-bin libopenmpi-dev libhdf5-dev hdf5-tools libglu1-mesa libgl1 util-linux libxrender1 libxcursor1 libxfixes3 libxft2 libfontconfig1 libxinerama1 libgomp1 >/tmp/apt.log 2>&1 && python -m pip install --disable-pip-version-check scipy==1.18.1 psutil && python -m pip install /app'],capture_output=True,text=True,timeout=build_remaining())
if p.returncode:print('JUDGE_FAILURE '+json.dumps({'stage':'install','error':p.stderr[-1000:]}));raise SystemExit(1)
req=pathlib.Path('/app/task-requirements.txt')
if req.exists():subprocess.run([sys.executable,'-m','pip','install','-r',str(req)],check=True,timeout=build_remaining())
subprocess.run([sys.executable,'-m','pip','check'],check=True,timeout=build_remaining())
subprocess.run([sys.executable,"-c",'"""Fail closed when the numerical execution environment lacks promised tools."""\nimport importlib\nimport importlib.metadata\nimport json\nfrom pathlib import Path\nimport shutil\nimport subprocess\nimport tempfile\n\nMODULES = (\'numpy\', \'scipy\', \'h5py\', \'gmsh\', \'jsonschema\')\nCOMMANDS = (\'bash\', \'git\', \'curl\', \'g++\', \'mpic++\', \'mpirun\', \'h5cc\', \'h5c++\', \'setpriv\')\n\n\ndef command(arguments, cwd=None):\n    result = subprocess.run(arguments, cwd=cwd, text=True, capture_output=True, timeout=30)\n    if result.returncode:\n        raise RuntimeError(f\'Environment command failed: {arguments[0]}: {result.stderr}\')\n    return result.stdout.strip()\n\n\ndef check():\n    versions = {}\n    for name in MODULES:\n        importlib.import_module(name)\n        versions[name] = importlib.metadata.version(name)\n    binaries = {}\n    for name in COMMANDS:\n        path = shutil.which(name)\n        if path is None:\n            raise RuntimeError(\'Missing promised environment command: \' + name)\n        binaries[name] = path\n    import numpy as np\n    from scipy.sparse import csc_matrix\n    from scipy.sparse.linalg import spsolve\n    import h5py\n    import gmsh\n    if not np.allclose(spsolve(csc_matrix([[2., 0.], [0., 4.]]), [2., 8.]), [1., 2.]):\n        raise RuntimeError(\'SciPy sparse solve functional check failed\')\n    with tempfile.TemporaryDirectory(prefix=\'caeoj-environment-\') as directory:\n        root = Path(directory)\n        with h5py.File(root/\'probe.h5\', \'w\') as output:\n            output[\'values\'] = np.array([1., 2.])\n        with h5py.File(root/\'probe.h5\') as data:\n            if not np.array_equal(data[\'values\'][...], [1., 2.]):\n                raise RuntimeError(\'HDF5 read/write functional check failed\')\n        (root/\'openmp.cpp\').write_text(\'#include <omp.h>\\nint main(){int n=0;\\n#pragma omp parallel num_threads(2) reduction(+:n)\\n{n+=1;}\\nreturn n!=2;}\\n\')\n        command([\'g++\', \'-fopenmp\', \'openmp.cpp\', \'-o\', \'openmp\'], root)\n        command([str(root/\'openmp\')], root)\n        (root/\'hdf5.cpp\').write_text(\'#include <hdf5.h>\\nint main(){hid_t f=H5Fcreate("native.h5",H5F_ACC_TRUNC,H5P_DEFAULT,H5P_DEFAULT);if(f<0)return 1;H5Fclose(f);f=H5Fopen("native.h5",H5F_ACC_RDONLY,H5P_DEFAULT);if(f<0)return 2;return H5Fclose(f)<0;}\\n\')\n        command([\'h5c++\', \'hdf5.cpp\', \'-o\', \'hdf5\'], root)\n        command([str(root/\'hdf5\')], root)\n        (root/\'mpi.cpp\').write_text(\'#include <mpi.h>\\nint main(int n,char**v){MPI_Init(&n,&v);int s=0,r=0,total=0;MPI_Comm_size(MPI_COMM_WORLD,&s);MPI_Comm_rank(MPI_COMM_WORLD,&r);MPI_Allreduce(&r,&total,1,MPI_INT,MPI_SUM,MPI_COMM_WORLD);MPI_Finalize();return s!=2||total!=1;}\\n\')\n        command([\'mpic++\', \'mpi.cpp\', \'-o\', \'mpi\'], root)\n        command([\'mpirun\', \'--allow-run-as-root\', \'--oversubscribe\', \'-n\', \'2\', str(root/\'mpi\')], root)\n    gmsh.initialize([\'caeoj-environment-check\', \'-nopopup\'])\n    try:\n        gmsh.model.add(\'environment-check\')\n        gmsh.model.geo.addPoint(0, 0, 0)\n        gmsh.model.geo.synchronize()\n    finally:\n        gmsh.finalize()\n    return {\'status\': \'passed\', \'modules\': versions, \'commands\': binaries,\n            \'functional_checks\': [\'scipy-sparse\', \'hdf5-read-write\', \'gmsh-api\', \'cxx-openmp-two-threads\', \'hdf5-native-file-io\', \'mpi-two-rank-reduction\']}\n\n\nif __name__ == \'__main__\':\n    print(json.dumps(check(), sort_keys=True))\n'],check=True,timeout=build_remaining())

for n in ['judge_hf.py','restriction.py']:shutil.copyfile(payload/n,trusted/('judge.py' if n=='judge_hf.py' else n))
artifact=(payload/'submission.json').read_bytes();assert hashlib.sha256(artifact).hexdigest()==plan['submission_sha256'];d=json.loads(artifact);assert d['task']==task;sub=pathlib.Path('/app/submission');sub.mkdir(exist_ok=True)
for name,item in d['files'].items():
 rel=pathlib.PurePosixPath(name);assert not rel.is_absolute() and '..' not in rel.parts;b=base64.b64decode(item['base64']);assert hashlib.sha256(b).hexdigest()==item['sha256'];p=sub/name;p.parent.mkdir(parents=True,exist_ok=True);p.write_bytes(b);p.chmod(int(item.get('mode',0o644)) & 0o777)
link_restoration=plan.get('submission_link_restoration')
if link_restoration:
 from symlink_submission import validate_artifact,restore_links,verify_restored
 assert validate_artifact(d,plan['submission_sha256'],allow_internal_absolute=link_restoration.get('case_rebase_absolute_links') is True)==link_restoration
 restore_links(sub,d,link_restoration)
 shutil.copyfile(payload/'symlink_submission.py',trusted/'symlink_submission.py')
 (trusted/'submission-link-policy.json').write_text(json.dumps({'files':{n:{'sha256':i['sha256'],'mode':i['mode']} for n,i in d['files'].items()},'submission_links':d['submission_links'],'proof':link_restoration}))
(trusted/'selection.json').write_text(json.dumps({'public_cases':plan['public_cases']}));pathlib.Path('/logs').mkdir(mode=0o700,exist_ok=True);pathlib.Path('/logs').chmod(0o700);os.chmod('/app',0o755)
# Verify complete inputs/references and migrated config before solver invocation.
for name,expected in plan['case_input_reference_sha256'].items():assert hashlib.sha256((trusted/name).read_bytes()).hexdigest()==expected
from caeoj.case_grading import prepare_case
from caeoj.sdk import load_problem
for case in sorted((trusted/'cases').glob('*/problem.json')):prepare_case(load_problem(case),trusted/'reference'/case.parent.name/'grading.json')
print('JUDGE_STAGE '+json.dumps({'stage':'preflight_passed','task':task,'expected_cases':plan['expected_cases'],'model_keys_present':any(k in os.environ for k in ['OPENAI_API_KEY','MSWEA_API_KEY'])}),flush=True);start=time.monotonic()
with pathlib.Path('/logs/judge-stdout.log').open('w') as out, pathlib.Path('/logs/judge-stderr.log').open('w') as err:p=subprocess.Popen([sys.executable,'-u','/tests/judge.py'],stdout=out,stderr=err,env={'PATH':'/usr/local/bin:/usr/bin:/bin','HOME':'/root','OMP_NUM_THREADS':'8','OPENBLAS_NUM_THREADS':'8'},start_new_session=True);code=p.wait()
f=pathlib.Path('/logs/verifier/report.json');report=json.loads(f.read_text()) if f.exists() else {};frozen_ok=verify_restored(sub,d,normalized_modes=True) if link_restoration else all(hashlib.sha256((sub/n).read_bytes()).hexdigest()==i['sha256'] for n,i in d['files'].items());print('JUDGE_FINAL '+json.dumps({'task':task,'judge_exit':code,'complete':report.get('complete',False),'cases':report.get('completed_cases',0),'expected_cases':plan['expected_cases'],'reward':report.get('reward'),'wall_seconds':time.monotonic()-start,'frozen_submission_unchanged':frozen_ok,'submission_link_restoration':link_restoration,'submission_sha256':plan['submission_sha256'],'errors':pathlib.Path('/logs/judge-stderr.log').read_text()[-1800:],'memory_enforcement':'RLIMIT_AS per process plus sampled summed process-tree RSS at20ms; not cgroup hard aggregate'}),flush=True)
output=io.BytesIO()
with zipfile.ZipFile(output,'w',zipfile.ZIP_DEFLATED) as z:
 for p in pathlib.Path('/logs').rglob('*'):
  if p.is_file() and p.suffix!='.h5':z.write(p,p.relative_to('/logs').as_posix())
b=output.getvalue();data=base64.b64encode(b).decode()
for i in range(0,len(data),3500):print('JUDGE_ARTIFACT '+json.dumps({'index':i//3500,'data':data[i:i+3500]}),flush=True)
print('JUDGE_ARTIFACT_SHA '+hashlib.sha256(b).hexdigest(),flush=True)


==> supplement/evaluation_runtime/restriction.py <==
import ctypes,errno,resource,platform,os,time,subprocess
import psutil
class Filter(ctypes.Structure):_fields_=[('code',ctypes.c_ushort),('jt',ctypes.c_ubyte),('jf',ctypes.c_ubyte),('k',ctypes.c_uint)]
class Program(ctypes.Structure):_fields_=[('len',ctypes.c_ushort),('filter',ctypes.POINTER(Filter))]
def restrict():
 resource.setrlimit(resource.RLIMIT_AS,(24*1024**3,24*1024**3));resource.setrlimit(resource.RLIMIT_NOFILE,(64,64));resource.setrlimit(resource.RLIMIT_CORE,(0,0))
 if platform.machine()!='x86_64':raise RuntimeError('Unsupported seccomp architecture')
 inst=[Filter(0x20,0,0,4),Filter(0x15,1,0,0xc000003e),Filter(0x06,0,0,0x80000000),Filter(0x20,0,0,0),Filter(0x35,0,1,0x40000000),Filter(0x06,0,0,0x80000000)]
 for nr in [41,42,43,44,45,46,47,49,50,51,52,53,54,55,101,165,166,272,288,307,308,310,311,321]:inst += [Filter(0x15,0,1,nr),Filter(0x06,0,0,0x00050000|errno.EPERM)]
 inst.append(Filter(0x06,0,0,0x7fff0000));arr=(Filter*len(inst))(*inst);prog=Program(len(inst),arr);lib=ctypes.CDLL(None,use_errno=True)
 if lib.prctl(38,1,0,0,0)!=0:raise OSError(ctypes.get_errno(),'no_new_privs failed')
 if lib.prctl(22,2,ctypes.byref(prog),0,0)!=0:raise OSError(ctypes.get_errno(),'seccomp failed')

class MemoryExceeded(Exception):pass
def wait_limited(process,timeout):
 deadline=time.monotonic()+timeout
 while process.poll() is None:
  if time.monotonic()>deadline:raise subprocess.TimeoutExpired(process.args,timeout)
  try:
   p=psutil.Process(process.pid);rss=0
   tracked={x.pid:x for x in [p,*p.children(recursive=True)]}
   for x in psutil.process_iter(['uids']):
    try:
     if x.info['uids'].real==1000:tracked[x.pid]=x
    except psutil.Error:pass
   for x in tracked.values():
    try:rss+=x.memory_info().rss
    except psutil.Error:pass
   if rss>24*1024**3:raise MemoryExceeded()
  except psutil.NoSuchProcess:pass
  time.sleep(.02)
 return process.returncode


==> supplement/release_download/restore_release.py <==
"""Verify and join all release parts using Python 3.9+, without dependencies."""
import hashlib,json
from pathlib import Path

root=Path(__file__).resolve().parent
manifest=json.loads((root/'DOWNLOAD-MANIFEST.json').read_text(encoding='utf-8'))
target=root/manifest['archive'];partial=target.with_suffix(target.suffix+'.partial')
if target.exists():raise SystemExit('Output already exists: '+str(target))
whole=hashlib.sha256();total=0
with partial.open('xb') as output:
    for part in manifest['parts']:
        path=root/part['name'];digest=hashlib.sha256();size=0
        with path.open('rb') as source:
            while True:
                block=source.read(1024*1024)
                if not block:break
                output.write(block);digest.update(block);whole.update(block);size+=len(block);total+=len(block)
        if size!=part['bytes'] or digest.hexdigest()!=part['sha256']:
            raise SystemExit('Part failed integrity verification: '+path.name+'; incomplete .partial file retained')
        print('Verified '+path.name,flush=True)
if total!=manifest['bytes'] or whole.hexdigest()!=manifest['sha256']:
    raise SystemExit('Whole archive failed integrity verification; .partial file retained')
partial.rename(target)
print('Restored and SHA256 verified: '+str(target))


==> supplement/scripts/analyze_heldout_losses.py <==
"""Summarize held-out losses from the manuscript's frozen case scores."""

import argparse
from collections import Counter
import hashlib
import json
import math
from pathlib import Path
from statistics import mean, median

ROOT = Path(__file__).resolve().parents[1]
MODEL_NAMES = {
    "gpt-5.6-luna": "GPT-5.6 Luna",
    "gpt-6-luna": "GPT-6 Luna",
    "gpt-5.6-sol": "GPT-5.6 Sol",
    "gpt-6-sol": "GPT-6 Sol",
    "gpt-6.1-sol": "GPT-6.1 Sol",
    "gpt-6-astra": "GPT-6 Astra",
}


def valid_score(value):
    return (
        isinstance(value, (int, float))
        and not isinstance(value, bool)
        and math.isfinite(value)
        and 0 <= value <= 1
    )


def average(values):
    values = list(values)
    return mean(values) if values else None


def same_score(first, second):
    return (first is None and second is None) or (
        first is not None
        and second is not None
        and math.isclose(first, second, rel_tol=0, abs_tol=1e-12)
    )


def loss_distribution(rows):
    values = [100 * (1 - row["heldout_mean"]) for row in rows]
    return {
        "task_count": len(values),
        "mean_pp": average(values),
        "median_pp": median(values) if values else None,
        "minimum_pp": min(values) if values else None,
        "maximum_pp": max(values) if values else None,
    }


def analyze(data, source_sha256, source_path):
    current = "representative_case_ids" in data
    records = data["task_results"]
    if current:
        case_ids = data["representative_case_ids"]
        baseline = {
            task: record for cid in case_ids for task, record in records[cid].items()
        }
        task_ids = sorted(baseline)
    else:
        cohort = data["medium"]
        case_ids = [row["case"] for row in cohort["rows"]]
        task_ids = cohort["tasks"]
        baseline = records[case_ids[0]]
    capability_tasks = [
        task for task in task_ids if baseline[task]["family"] != "fixed"
    ]
    paired_tasks = [
        task
        for task in capability_tasks
        if baseline[task]["public_cases"] and baseline[task]["hidden_cases"]
    ]
    canonical_cases = {
        task: sorted(
            (case["case"], case["public"]) for case in baseline[task]["case_results"]
        )
        for task in paired_tasks
    }
    case_counts = {
        task: {
            "public": baseline[task]["public_cases"],
            "heldout": baseline[task]["hidden_cases"],
        }
        for task in paired_tasks
    }
    rows = []
    details = {}
    for cid in case_ids:
        cfg = data["configs"][cid]
        task_rows = []
        for task in paired_tasks:
            if current and task not in records[cid]:
                continue
            record = records[cid][task]
            cases = record["case_results"]
            assert record["family"] == baseline[task]["family"], (cid, task)
            assert (
                sorted((case["case"], case["public"]) for case in cases)
                == canonical_cases[task]
            ), (cid, task)
            assert all(
                valid_score(case["score"]) and isinstance(case["public"], bool)
                for case in cases
            ), (cid, task)
            public = [case for case in cases if case["public"]]
            heldout = [case for case in cases if not case["public"]]
            assert len(public) == record["public_cases"], (cid, task)
            assert len(heldout) == record["hidden_cases"], (cid, task)
            public_mean = average(case["score"] for case in public)
            heldout_mean = average(case["score"] for case in heldout)
            assert same_score(public_mean, record["public_reward"]), (cid, task)
            assert same_score(heldout_mean, record["hidden_reward"]), (cid, task)
            public_full = all(case["score"] == 1 for case in public)
            heldout_loss = any(case["score"] < 1 for case in heldout)
            heldout_counts = {
                "full_score": sum(case["score"] == 1 for case in heldout),
                "partial_score": sum(0 < case["score"] < 1 for case in heldout),
                "zero_score": sum(case["score"] == 0 for case in heldout),
            }
            assert sum(heldout_counts.values()) == len(heldout)
            task_rows.append(
                {
                    "task": task,
                    "family": record["family"],
                    "report_sha256": record["report_sha256"],
                    "public_case_count": len(public),
                    "heldout_case_count": len(heldout),
                    "public_mean": public_mean,
                    "heldout_mean": heldout_mean,
                    "public_all_full_score": public_full,
                    "heldout_has_loss": heldout_loss,
                    "heldout_outcome_counts": heldout_counts,
                    "loss_from_public_mean_pp": 100 * (public_mean - heldout_mean),
                    "loss_from_full_score_pp": 100 * (1 - heldout_mean),
                    "case_scores": [
                        {
                            "case": case["case"],
                            "public": case["public"],
                            "score": case["score"],
                        }
                        for case in cases
                    ],
                }
            )
        full_tasks = [row for row in task_rows if row["public_all_full_score"]]
        losing_tasks = [row for row in full_tasks if row["heldout_has_loss"]]
        public_mean = average(row["public_mean"] for row in task_rows)
        heldout_mean = average(row["heldout_mean"] for row in task_rows)
        if not current:
            original = next(row for row in cohort["rows"] if row["case"] == cid)
            assert len(task_rows) == original["paired_task_count"], cid
            assert same_score(public_mean, original["paired_public_reward"]), cid
            assert same_score(heldout_mean, original["paired_hidden_reward"]), cid
        rows.append(
            {
                "case": cid,
                "model": cfg["model"],
                "display_name": cfg.get("display_name") or MODEL_NAMES[cfg["model"]],
                "paired_task_count": len(task_rows),
                "paired_public_mean": public_mean,
                "paired_heldout_mean": heldout_mean,
                "public_full_task_count": len(full_tasks),
                "public_full_with_heldout_loss_task_count": len(losing_tasks),
                "public_full_with_heldout_all_full_task_count": len(full_tasks)
                - len(losing_tasks),
                "heldout_mean_on_public_full_tasks": average(
                    row["heldout_mean"] for row in full_tasks
                ),
                "heldout_mean_on_losing_public_full_tasks": average(
                    row["heldout_mean"] for row in losing_tasks
                ),
                "loss_from_full_score_on_public_full_tasks": loss_distribution(
                    full_tasks
                ),
                "loss_from_full_score_on_losing_public_full_tasks": loss_distribution(
                    losing_tasks
                ),
                "public_full_tasks": [row["task"] for row in full_tasks],
                "losing_public_full_tasks": [row["task"] for row in losing_tasks],
            }
        )
        details[cid] = task_rows
    return {
        "schema_version": 1,
        "purpose": "Post-hoc descriptive analysis of existing held-out case scores",
        "source": {
            "repository_relative_path": source_path,
            "sha256": source_sha256,
            "source_updated_at": data["source_updated_at"],
            "source_hashes": data["source_hashes"],
        },
        "method": {
            "cohort": (
                "representative cases" if current else "six-model medium comparison"
            ),
            "capability_task_count": len(capability_tasks),
            "paired_task_count": len(paired_tasks),
            "paired_tasks": paired_tasks,
            "aggregation": "Mean held-out case score within each task, then equal-weight mean over the specified task subset",
            "public_full_definition": "Every public case has score exactly 1",
            "heldout_loss_definition": "At least one held-out case has score below 1",
            "loss_scale": "Percentage points below full score (100), after task-weighted averaging",
            "selection": "Public-full and losing subsets are determined separately for each model and may contain different task identities",
            "empty_subset": "null means and distribution values",
            "new_model_or_solver_runs": False,
        },
        "paired_case_counts": case_counts,
        "public_case_count_distribution": dict(
            sorted(Counter(row["public"] for row in case_counts.values()).items())
        ),
        "heldout_case_count_range": {
            "minimum": min(row["heldout"] for row in case_counts.values()),
            "maximum": max(row["heldout"] for row in case_counts.values()),
        },
        "rows": rows,
        "tasks_by_case": details,
    }


def score_text(value):
    return "--" if value is None else f"{100 * value:.2f}"


def render_table(result):
    if result["method"]["cohort"] == "representative cases":
        lines = [
            r"\begin{table}[!t]",
            r"\centering",
            r"\small",
            r"\begin{tabularx}{\linewidth}{@{}Xcc@{}}",
            r"\toprule",
            r"Model & \shortstack{Tasks with full score\\on all public cases} & \shortstack{Mean held-out\\score (0--100)} \\",
            r"\midrule",
        ]
        for row in result["rows"]:
            lines.append(
                f"{row['display_name']} & {row['public_full_task_count']} & "
                f"{score_text(row['heldout_mean_on_public_full_tasks'])}" + r" \\"
            )
        lines += [
            r"\bottomrule",
            r"\end{tabularx}",
            r"\caption{Mean held-out scores after full score on all public cases for the cases in Table~\ref{tab:medium-results}.}",
            r"\label{tab:heldout-losses}",
            r"\end{table}",
        ]
        return "\n".join(lines) + "\n"
    lines = [
        r"\begin{table}[!htbp]",
        r"\centering",
        r"\small",
        r"\begin{tabularx}{\linewidth}{@{}Xrrrr@{}}",
        r"\toprule",
        r"Model & \shortstack{All public cases\\at full score \(K\)} & \shortstack{With lower\\held-out scores \(L\)} & \shortstack{Held-out score\\on \(K\) tasks} & \shortstack{Held-out score\\on \(L\) tasks} \\",
        r"\midrule",
    ]
    for row in result["rows"]:
        lines.append(
            f"{row['display_name']} & {row['public_full_task_count']} & "
            f"{row['public_full_with_heldout_loss_task_count']} & "
            f"{score_text(row['heldout_mean_on_public_full_tasks'])} & "
            f"{score_text(row['heldout_mean_on_losing_public_full_tasks'])}" + r" \\"
        )
    n = result["method"]["paired_task_count"]
    lines += [
        r"\bottomrule",
        r"\end{tabularx}",
        r"\caption{Held-out scores after full score on public cases. Scores use the official RMS scoring rule. The analysis uses the "
        + str(n)
        + r" tasks with varying physical inputs in the medium-effort comparison. Each task has both public and held-out cases. \(K\) counts tasks with full score on every public case. Among the \(K\) tasks, \(L\) counts those with a held-out case below full score. For each score column, we average all held-out case scores within each included task. We then average the held-out means with equal task weights. Scores use a 0--100 scale. We select the task subsets separately for each model. Therefore, the task subsets may differ between rows.}",
        r"\label{tab:heldout-losses}",
        r"\end{table}",
    ]
    return "\n".join(lines) + "\n"


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--input", type=Path, default=ROOT / "figures/data/experiment_results.json"
    )
    parser.add_argument(
        "--output", type=Path, default=ROOT / "supplement/heldout_losses.json"
    )
    parser.add_argument(
        "--table", type=Path, default=ROOT / "tables/heldout_losses.tex"
    )
    args = parser.parse_args()
    raw = args.input.read_bytes()
    data = json.loads(raw)
    try:
        source_path = args.input.resolve().relative_to(ROOT).as_posix()
    except ValueError:
        source_path = args.input.name
    result = analyze(data, hashlib.sha256(raw).hexdigest(), source_path)
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.table.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_bytes(
        (json.dumps(result, ensure_ascii=False, indent=2) + "\n").encode("utf-8")
    )
    args.table.write_bytes(render_table(result).encode("utf-8"))
    print("Paired tasks:", result["method"]["paired_task_count"])
    print("Public case counts:", result["public_case_count_distribution"])
    print("Held-out case count range:", result["heldout_case_count_range"])
    for row in result["rows"]:
        print(
            row["display_name"],
            row["public_full_task_count"],
            row["public_full_with_heldout_loss_task_count"],
            score_text(row["heldout_mean_on_public_full_tasks"]),
            score_text(row["heldout_mean_on_losing_public_full_tasks"]),
        )


if __name__ == "__main__":
    main()


==> supplement/scripts/analyze_score_sensitivity.py <==
"""Recompute scoring policies from frozen reports or saved group diagnostics.

Only stored observations are read. No submission, grader, solver, or model is
executed. The published result file is never modified.
"""

import argparse
from collections import Counter
import hashlib
import json
import math
from pathlib import Path
from statistics import mean

ROOT = Path(__file__).resolve().parents[1]
NUMERICAL_STATUSES = {"accepted", "partial_score", "partial_credit", "wrong_answer"}
FAILURE_STATUSES = {
    "timeout",
    "runtime_error",
    "memory_limit",
    "invalid_output",
    "missing_output",
    "invalid_output_file",
    "missing_submission",
    "invalid_submission",
}
MODELS = {
    "gpt-5.6-luna": "GPT-5.6 Luna",
    "gpt-6-luna": "GPT-6 Luna",
    "gpt-5.6-sol": "GPT-5.6 Sol",
    "gpt-6-sol": "GPT-6 Sol",
    "gpt-6.1-sol": "GPT-6.1 Sol",
    "gpt-6-astra": "GPT-6 Astra",
}
POLICIES = [
    {"id": "rms_4_8", "aggregation": "rms", "full_score": 0.04, "zero_score": 0.08},
    {"id": "rms_5_10", "aggregation": "rms", "full_score": 0.05, "zero_score": 0.10},
    {"id": "rms_6_12", "aggregation": "rms", "full_score": 0.06, "zero_score": 0.12},
    {"id": "max_5_10", "aggregation": "max", "full_score": 0.05, "zero_score": 0.10},
]


def require(condition, message):
    if not condition:
        raise ValueError(message)


def digest(raw):
    return hashlib.sha256(raw).hexdigest()


def read_json(path):
    raw = path.read_bytes()
    return json.loads(raw), digest(raw)


def write_json(path, data):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_bytes(
        (json.dumps(data, ensure_ascii=False, indent=2, allow_nan=False) + "\n").encode(
            "utf-8"
        )
    )


def number(value):
    if value == "overflow":
        return math.inf
    require(
        type(value) in (int, float) and value >= 0 and math.isfinite(value),
        "Invalid stored nonnegative group error",
    )
    return float(value)


def stored(value):
    return value if math.isfinite(value) else "overflow"


def rms(values):
    require(bool(values), "Missing numerical groups")
    scale = max(values)
    if scale == 0 or math.isinf(scale):
        return scale
    return scale * math.sqrt(math.fsum((v / scale) ** 2 for v in values) / len(values))


def same(a, b):
    return a == b or math.isclose(a, b, rel_tol=1e-11, abs_tol=1e-12)


def score(error, full, zero, strict_zero=False):
    if strict_zero or error >= zero:
        return 0.0
    if error <= full:
        return 1.0
    return (zero - error) / (zero - full)


def collect(record, context, errors, labels):
    """Mirror the archived grader's group traversal and exact-check guard."""
    require(type(record.get("passed")) is bool, "Missing boolean check result")
    if "fields" in record:
        hard = False
        for name, child in record["fields"].items():
            hard |= collect(child, dict(context, field=name), errors, labels)
        return hard
    if "children" in record:
        hard = False
        for child in record["children"]:
            hard |= collect(child, context, errors, labels)
        return hard
    if "condition" in record:
        require(record["condition"].get("metric") == "nrmse", "Unexpected group metric")
        require(record.get("groups"), "Empty numerical group list")
        for group in record["groups"]:
            errors.append(number(group["value"]))
            labels.append(
                dict(
                    context,
                    time_index=group.get("time_index"),
                    component_index=group.get("component_index"),
                )
            )
        return False
    return not record["passed"]


def scope_for(results):
    if "representative_case_ids" in results:
        ids = results["representative_case_ids"]
        records = results["task_results"]
        tasks_by_case = {
            cid: sorted(
                t for t, r in records[cid].items() if r["family"] in {"pde", "flow"}
            )
            for cid in ids
        }
        require(bool(ids) and all(tasks_by_case.values()), "Empty comparison scope")
        case_names = {}
        for cid, tasks in tasks_by_case.items():
            for task in tasks:
                names = sorted(c["case"] for c in records[cid][task]["case_results"])
                require(
                    case_names.setdefault(task, names) == names,
                    "Case identities differ: " + task,
                )
        return {
            "cases": ids,
            "tasks_by_case": tasks_by_case,
            "case_names": case_names,
        }
    ids = [row["case"] for row in results["medium"]["rows"]]
    tasks = [
        t
        for t in results["medium"]["tasks"]
        if results["task_results"][ids[0]][t]["family"] in {"pde", "flow"}
    ]
    require(bool(ids) and bool(tasks), "Empty comparison scope")
    case_names = {
        t: [c["case"] for c in results["task_results"][ids[0]][t]["case_results"]]
        for t in tasks
    }
    return {
        "cases": ids,
        "tasks": tasks,
        "task_count": len(tasks),
        "case_count_per_case": sum(map(len, case_names.values())),
        "case_names": case_names,
    }


def tasks_for(scope, case):
    if "tasks_by_case" in scope:
        return scope["tasks_by_case"][case]
    return scope["tasks"]


def extract(results, results_sha, reports_dir):
    directories = [reports_dir] if isinstance(reports_dir, Path) else reports_dir
    scope = scope_for(results)
    records = []
    code_hashes = set()
    counts = Counter()
    for cid in scope["cases"]:
        for task in tasks_for(scope, cid):
            official = results["task_results"][cid][task]
            candidates = [
                root / f"{cid}--{task}" / "report.json" for root in directories
            ]
            matches = [
                path
                for path in candidates
                if path.is_file()
                and digest(path.read_bytes()) == official["report_sha256"]
            ]
            require(bool(matches), f"Report unavailable or SHA mismatch: {cid}/{task}")
            report, report_sha = read_json(matches[0])
            require(
                report_sha == official["report_sha256"],
                f"Report SHA mismatch: {cid}/{task}",
            )
            require(report.get("complete") is True, f"Incomplete report: {cid}/{task}")
            require(
                same(report["reward"], official["reward"]),
                f"Task reward mismatch: {cid}/{task}",
            )
            expected = {c["case"]: c for c in official["case_results"]}
            require(
                sorted(c["case"] for c in report["cases"]) == sorted(expected),
                f"Case identities differ: {cid}/{task}",
            )
            output_cases = []
            for case in report["cases"]:
                label = f"{cid}/{task}/{case['case']}"
                reference = expected[case["case"]]
                require(
                    case["status"] == reference["status"]
                    and same(case["score"], reference["score"]),
                    "Case outcome mismatch: " + label,
                )
                entry = {
                    "case": case["case"],
                    "status": case["status"],
                    "original_score": case["score"],
                }
                if case["status"] not in NUMERICAL_STATUSES:
                    require(
                        case["status"] in FAILURE_STATUSES and case["score"] == 0,
                        "Unexpected nonnumerical outcome: " + label,
                    )
                    entry.update(
                        strict_zero=True,
                        strict_zero_reason="execution_or_output_failure",
                        recorded_rms_error=None,
                        group_errors=[],
                        worst_group=None,
                    )
                    counts["execution_or_output_failures"] += 1
                else:
                    scoring = case.get("scoring") or {}
                    require(
                        scoring in (
                            {"metric": "rms_nrmse", "full_score": 0.05, "zero_score": 0.1},
                            {"metric": "rms_nrmse", "full_credit": 0.05, "zero_credit": 0.1},
                        ),
                        "Unexpected official scoring policy: " + label,
                    )
                    require(case.get("checks"), "Missing scoring checks: " + label)
                    errors, labels = [], []
                    hard = False
                    for check_name, check in case["checks"].items():
                        hard |= collect(check, {"check": check_name}, errors, labels)
                    require(
                        bool(errors) or hard,
                        "No group errors or exact failure: " + label,
                    )
                    aggregate = rms(errors) if errors else math.inf
                    require(
                        same(aggregate, number(case["total_nrmse"])),
                        "RMS mismatch: " + label,
                    )
                    require(
                        same(score(aggregate, 0.05, 0.10, hard), case["score"]),
                        "Official score mismatch: " + label,
                    )
                    worst_index = (
                        max(range(len(errors)), key=errors.__getitem__)
                        if errors
                        else None
                    )
                    worst = (
                        dict(labels[worst_index], nrmse=stored(errors[worst_index]))
                        if worst_index is not None
                        else None
                    )
                    entry.update(
                        strict_zero=hard,
                        strict_zero_reason="exact_check_failure" if hard else None,
                        recorded_rms_error=stored(aggregate),
                        group_errors=[stored(v) for v in errors],
                        worst_group=worst,
                    )
                    code_hashes.add(
                        case["evaluator_code_sha256"]["core/case_grading.py"]
                    )
                    counts["numerically_scored_cases"] += 1
                    counts["exact_guard_failures"] += int(hard)
                    counts["overflow_cases"] += int(any(math.isinf(v) for v in errors))
                    counts["group_errors"] += len(errors)
                output_cases.append(entry)
                counts["case_results_verified"] += 1
            records.append(
                {
                    "case": cid,
                    "task": task,
                    "family": official["family"],
                    "report_sha256": report_sha,
                    "cases": output_cases,
                }
            )
            counts["reports_verified"] += 1
    return {
        "schema_version": 1,
        "purpose": "Stored group diagnostics for scoring-policy sensitivity; no program execution",
        "source_updated_at": results["source_updated_at"],
        "source_results_sha256": results_sha,
        "case_grading_source_sha256": sorted(code_hashes),
        "scope": scope,
        "checks": dict(counts),
        "records": records,
    }


def quantile(values, probability):
    ordered = sorted(values)
    require(bool(ordered), "Empty quantile sample")
    rank = (len(ordered) - 1) * probability
    lo, hi = math.floor(rank), math.ceil(rank)
    return ordered[lo] + (rank - lo) * (ordered[hi] - ordered[lo])


def summarize(data, diagnostics_sha, results, results_sha):
    require(
        data["source_results_sha256"] == results_sha, "Diagnostics/results SHA mismatch"
    )
    scope = scope_for(results)
    require(
        data["scope"] == scope, "Diagnostics scope differs from published comparison"
    )
    indexed = {}
    for record in data["records"]:
        key = (record["case"], record["task"])
        require(key not in indexed, "Duplicate diagnostic task")
        indexed[key] = record
        require(
            record["report_sha256"]
            == results["task_results"][key[0]][key[1]]["report_sha256"],
            "Diagnostic report identity mismatch",
        )
    expected = {(cid, task) for cid in scope["cases"] for task in tasks_for(scope, cid)}
    require(
        indexed.keys() == expected, "Diagnostic tasks differ from the result snapshot"
    )
    rows, all_worst, examples = [], [], []
    for cid in scope["cases"]:
        scores = {p["id"]: [] for p in POLICIES}
        worst, loose_transitions = [], 0
        for task in tasks_for(scope, cid):
            record = indexed[(cid, task)]
            official = results["task_results"][cid][task]
            require(
                sorted(c["case"] for c in record["cases"])
                == sorted(scope["case_names"][task]),
                "Diagnostic case identities differ",
            )
            references = {c["case"]: c for c in official["case_results"]}
            task_scores = {p["id"]: [] for p in POLICIES}
            for case in record["cases"]:
                label = f"{cid}/{task}/{case['case']}"
                reference = references[case["case"]]
                require(
                    case["status"] == reference["status"]
                    and same(case["original_score"], reference["score"]),
                    "Diagnostic original outcome differs: " + label,
                )
                errors = [number(v) for v in case["group_errors"]]
                hard = case["strict_zero"]
                require(type(hard) is bool, "Invalid strict-zero flag")
                if not errors:
                    require(
                        hard and case["original_score"] == 0,
                        "Missing numerical diagnostics: " + label,
                    )
                    aggregate = math.inf
                else:
                    aggregate = rms(errors)
                    require(
                        same(aggregate, number(case["recorded_rms_error"])),
                        "Diagnostic RMS mismatch: " + label,
                    )
                case_scores = {}
                for policy in POLICIES:
                    error = (
                        aggregate
                        if policy["aggregation"] == "rms"
                        else max(errors, default=math.inf)
                    )
                    s_val = score(
                        error, policy["full_score"], policy["zero_score"], hard
                    )
                    case_scores[policy["id"]] = s_val
                    task_scores[policy["id"]].append(s_val)
                require(
                    same(case_scores["rms_5_10"], case["original_score"]),
                    "Baseline does not reproduce: " + label,
                )
                loose_transitions += int(
                    case["original_score"] == 0 and case_scores["rms_6_12"] > 0
                )
                if case["original_score"] == 1:
                    worst.append(max(errors))
                if (
                    cid == "gpt-5.6-sol--medium"
                    and task == "gas-film"
                    and case["case"] == "001"
                ) or (
                    cid == "gpt-6.1-sol--medium"
                    and task == "thermal-statistics-3d"
                    and case["case"] == "009"
                ):
                    examples.append(
                        {
                            "case": cid,
                            "task": task,
                            "case": case["case"],
                            "official_score": case["original_score"],
                            "rms_error": stored(aggregate),
                            "group_count": len(errors),
                            "worst_group": case["worst_group"],
                            "report_sha256": record["report_sha256"],
                        }
                    )
            require(
                same(mean(task_scores["rms_5_10"]), official["reward"]),
                "Task baseline mismatch",
            )
            for policy in POLICIES:
                scores[policy["id"]].append(mean(task_scores[policy["id"]]))
        if "representative_case_ids" in results:
            baseline = mean(
                results["task_results"][cid][task]["reward"]
                for task in tasks_for(scope, cid)
            )
        else:
            baseline = next(
                r["capability_reward"]
                for r in results["medium"]["rows"]
                if r["case"] == cid
            )
        averages = {key: mean(values) for key, values in scores.items()}
        require(
            same(averages["rms_5_10"], baseline),
            "Published mean for tasks with varying physical inputs does not reproduce",
        )
        rows.append(
            {
                "case": cid,
                "model": results["configs"][cid]["model"],
                **(
                    {"display_name": results["configs"][cid]["display_name"]}
                    if "representative_case_ids" in results
                    else {}
                ),
                "scores": averages,
                "baseline_full_score_cases": len(worst),
                "full_score_cases_with_group_nrmse_above_005": sum(
                    v > 0.05 for v in worst
                ),
                "full_score_cases_with_group_nrmse_above_010": sum(
                    v > 0.10 for v in worst
                ),
                "full_score_worst_group_median": quantile(worst, 0.5),
                "full_score_worst_group_p95": quantile(worst, 0.95),
                "full_score_worst_group_max": max(worst),
                "zero_cases_becoming_positive_under_rms_6_12": loose_transitions,
            }
        )
        all_worst += worst
    return {
        "schema_version": 1,
        "purpose": "Scoring sensitivity from the same frozen submissions; official scores are unchanged",
        "source_updated_at": data["source_updated_at"],
        "source_results_sha256": results_sha,
        "source_diagnostics_sha256": diagnostics_sha,
        "scope": {k: v for k, v in scope.items() if k != "case_names"},
        "policies": POLICIES,
        "official_policy": "rms_5_10",
        "aggregation": "Equal cases within each task, then equal task weights; scores stored on 0--1 scale",
        "quantiles": "Linear interpolation at (n-1)*p among full-score case maximum-group errors",
        "checks": dict(data["checks"], baseline_scores_reproduced=True),
        "full_score_group_errors": {
            "cases": len(all_worst),
            "with_group_above_005": sum(v > 0.05 for v in all_worst),
            "with_group_above_010": sum(v > 0.10 for v in all_worst),
            "median_of_case_maxima": quantile(all_worst, 0.5),
            "p95_of_case_maxima": quantile(all_worst, 0.95),
            "maximum": max(all_worst),
        },
        "rows": rows,
        "examples": examples,
    }


def render_table(path, summary):
    scope = summary["scope"]
    lines = [
        r"\begin{table}[!htbp]",
        r"\centering",
        r"\small",
        r"\begin{tabularx}{\linewidth}{@{}Xrrrr@{}}",
        r"\toprule",
        r"Model & \shortstack{RMS\\4\%/8\%} & \shortstack{RMS\\5\%/10\%} & \shortstack{RMS\\6\%/12\%} & \shortstack{Max\\5\%/10\%} \\",
        r"\midrule",
    ]
    for row in summary["rows"]:
        values = [f"{100 * row['scores'][p['id']]:.2f}" for p in POLICIES]
        values[1] = r"\textbf{" + values[1] + "}"
        name = row.get("display_name") or MODELS[row["model"]]
        lines.append(name + " & " + " & ".join(values) + r" \\")
    if "tasks_by_case" in scope:
        caption = rf"Score sensitivity on tasks with varying physical inputs for the {len(scope['cases'])} model configurations in Table~\ref{{tab:medium-results}}."
    else:
        caption = (
            f"Score sensitivity on the {scope['task_count']} tasks with varying physical inputs "
            f"in the medium-effort comparison. The analysis covers {scope['case_count_per_case']} cases per model."
        )
    lines += [
        r"\bottomrule",
        r"\end{tabularx}",
        r"\caption{"
        + caption
        + r" Each entry averages the task scores with equal task weights. Scores use a 0--100 scale. We recompute the scores from stored group errors for the same submitted programs. Column headings give the full-score and zero-score thresholds, respectively. The bold column uses the official RMS 5\%/10\% scoring rule. Failures of execution, output-format checks, and exact-value checks retain 0 score.}",
        r"\label{tab:score-sensitivity}",
        r"\end{table}",
    ]
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_bytes(("\n".join(lines) + "\n").encode("utf-8"))


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--results", type=Path, default=ROOT / "figures/data/experiment_results.json"
    )
    source = parser.add_mutually_exclusive_group(required=True)
    source.add_argument("--reports-dir", type=Path, action="append")
    source.add_argument("--diagnostics", type=Path)
    parser.add_argument(
        "--diagnostics-output",
        type=Path,
        default=ROOT / "supplement/score_group_diagnostics.json",
    )
    parser.add_argument(
        "--output", type=Path, default=ROOT / "supplement/score_sensitivity.json"
    )
    parser.add_argument(
        "--table", type=Path, default=ROOT / "tables/score_sensitivity.tex"
    )
    args = parser.parse_args()
    results, results_sha = read_json(args.results)
    if args.reports_dir:
        diagnostics = extract(results, results_sha, args.reports_dir)
        write_json(args.diagnostics_output, diagnostics)
        diagnostics_sha = digest(args.diagnostics_output.read_bytes())
    else:
        diagnostics, diagnostics_sha = read_json(args.diagnostics)
    summary = summarize(diagnostics, diagnostics_sha, results, results_sha)
    write_json(args.output, summary)
    render_table(args.table, summary)
    print("Frozen scoring diagnostics:", summary["checks"])
    print("Full-score group errors:", summary["full_score_group_errors"])
    for row in summary["rows"]:
        print(
            row["case"],
            {k: round(100 * v, 4) for k, v in row["scores"].items()},
        )


if __name__ == "__main__":
    main()


==> supplement/scripts/draw_case_variation.py <==
"""Plot input variation in two frozen RC6 tasks, without solving either PDE.

Requires Matplotlib and NumPy. The optional build/plot-deps directory is an
isolated local install. The checked-in JSON contains input-only values and the
SHA-256 provenance of the release members used to obtain them.
"""

import json
from pathlib import Path
import sys


ROOT = Path(__file__).resolve().parents[1]
LOCAL_DEPS = ROOT / "build" / "plot-deps"
if LOCAL_DEPS.is_dir():
    sys.path.insert(0, str(LOCAL_DEPS))

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.ticker import FixedLocator, FuncFormatter


DATA = ROOT / "figures" / "data" / "case_variation_inputs.json"
OUTPUT = ROOT / "figures" / "case_variation"
COLORS = ["#0072B2", "#D55E00", "#009E73", "#CC79A7", "#444444"]


def viscosity(shear_rate, material):
    kind = material["kind"]
    p = {key: value["value"] for key, value in material["parameters"].items()}
    if kind == "power_law":
        g = np.clip(shear_rate, p["minimum_shear_rate"], p["maximum_shear_rate"])
        return p["reference_viscosity"] * (g / p["reference_shear_rate"]) ** (p["power_index"] - 1)
    # Input parameter names are defined by the released task's DATA.md.
    mu0 = p["zero_shear_viscosity"]
    mu_inf = p["infinite_shear_viscosity"]
    relaxation_time = p["relaxation_time"]
    if kind == "cross":
        return mu_inf + (mu0 - mu_inf) / (1 + (relaxation_time * shear_rate) ** p["cross_exponent"])
    if kind == "carreau":
        return mu_inf + (mu0 - mu_inf) * (1 + (relaxation_time * shear_rate) ** 2) ** ((p["power_index"] - 1) / 2)
    if kind == "carreau_yasuda":
        a = p["transition_index"]
        return mu_inf + (mu0 - mu_inf) * (1 + (relaxation_time * shear_rate) ** a) ** ((p["power_index"] - 1) / a)
    raise ValueError(f"Unknown constitutive law: {kind}")


def material_label(material):
    kind = material["kind"]
    if kind == "power_law":
        n = material["parameters"]["power_index"]["value"]
        return f"Power law, n = {n:g}"
    return {"cross": "Cross", "carreau": "Carreau", "carreau_yasuda": "Carreau-Yasuda"}[kind]


def main():
    data = json.loads(DATA.read_text(encoding="utf-8"))
    advection = data["advection_1d"]
    rheology = data["generalized_newtonian_steady_2d"]
    plt.rcParams.update({
        "font.family": "DejaVu Sans",
        "font.size": 9,
        "axes.titlesize": 10,
        "axes.labelsize": 9,
        "legend.fontsize": 8,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "axes.linewidth": 0.7,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "savefig.facecolor": "white",
    })
    fig, axes = plt.subplots(1, 2, figsize=(7.5, 3.8))
    fig.subplots_adjust(left=0.085, right=0.985, top=0.84, bottom=0.32, wspace=0.32)

    ax = axes[0]
    edges = np.asarray(advection["cell_edges_x"])
    for color, profile in zip(COLORS, advection["profiles"]):
        values = np.asarray(profile["initial_state_sorted_by_x"])
        if len(edges) != len(values) + 1:
            raise ValueError("Advection cell edges and values do not match")
        ax.stairs(values, edges, color=color, linewidth=1.25,
                  label=f"Initial field {profile['profile_id']}")
    ax.set(xlim=(edges[0], edges[-1]), xlabel=r"Position $x$ (m)",
           ylabel=r"Initial field $u_0$ (dimensionless)")
    ax.set_title("(a) Periodic advection", loc="left", fontweight="bold", pad=21)
    ax.text(0, 1.04, "8 velocities x 3 initial fields = 24 cases",
            transform=ax.transAxes, fontsize=8, color="#4B5B68")
    ax.legend(loc="upper left", bbox_to_anchor=(-0.02, -0.29), frameon=False,
              ncol=2, handlelength=1.7, columnspacing=1.0)

    ax = axes[1]
    shear_rate = np.logspace(-2, 2, 500)
    seen = set()
    curve_index = 0
    for case in rheology["cases"]:
        material = case["viscosity"]
        key = json.dumps(material, sort_keys=True)
        if key in seen:
            continue
        seen.add(key)
        mu = viscosity(shear_rate, material)
        if not np.all(np.isfinite(mu)) or np.any(mu <= 0):
            raise ValueError("Invalid viscosity curve")
        ax.loglog(shear_rate, mu, color=COLORS[curve_index],
                  linestyle=["-", "--", "-.", ":", "-"][curve_index],
                  linewidth=1.5, label=material_label(material))
        curve_index += 1
    if curve_index != rheology["unique_viscosity_curve_count"]:
        raise ValueError("Unique material count changed")
    ax.set(xlim=(1e-2, 1e2), ylim=(0.009, 0.15),
           xlabel=r"Shear rate $g$ (s$^{-1}$)",
           ylabel=r"Dynamic viscosity $\mu$ (Pa s)")
    ax.yaxis.set_major_locator(FixedLocator([0.01, 0.02, 0.05, 0.1]))
    ax.yaxis.set_major_formatter(FuncFormatter(lambda value, _: f"{value:g}"))
    ax.set_title("(b) Generalized-Newtonian inputs", loc="left", fontweight="bold", pad=21)
    ax.text(0, 1.04, "8 cases, 4 constitutive families, 5 curves",
            transform=ax.transAxes, fontsize=8, color="#4B5B68")
    ax.legend(loc="upper left", bbox_to_anchor=(-0.02, -0.29), frameon=False,
              ncol=2, handlelength=1.7, columnspacing=0.9)

    for ax in axes:
        ax.spines[["top", "right"]].set_visible(False)
        ax.grid(which="major", color="#DDE3E8", linewidth=0.55)
        ax.set_axisbelow(True)
        ax.tick_params(which="both", direction="out", length=3)

    fig.savefig(OUTPUT.with_suffix(".pdf"), metadata={
        "Title": "Input variation in selected CAE-Bench tasks",
        "Author": "CAE-Bench",
        "Subject": "Case inputs only; no reference outputs or solver predictions",
        "CreationDate": None,
    })
    fig.savefig(OUTPUT.with_suffix(".png"), dpi=240)
    plt.close(fig)
    print(OUTPUT.with_suffix(".pdf"))


if __name__ == "__main__":
    main()


==> supplement/scripts/draw_evaluation_protocol.py <==
"""Generate the multi-case evaluation figure using vector drawing code only.

Requires ReportLab. Run this script from any directory; the output PDF is
written to figures/evaluation_protocol.pdf. The bundled Vera fonts are embedded
for consistent rendering. Use Poppler to produce a PNG for visual inspection.
"""

from pathlib import Path

import reportlab
from reportlab.lib.colors import HexColor, white
from reportlab.pdfbase import pdfmetrics
from reportlab.pdfbase.ttfonts import TTFont
from reportlab.pdfgen import canvas

ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "figures" / "evaluation_protocol.pdf"
WIDTH, HEIGHT = 550, 398
INK = HexColor("#183047")
MUTED = HexColor("#4B5B68")
BLUE = HexColor("#EAF1F7")
GREEN = HexColor("#EAF3EE")
GOLD = HexColor("#FAF0DF")
LINE = HexColor("#8B9EAD")
PANEL = HexColor("#F7F9FB")
FONT, BOLD_FONT = "ProtocolSans", "ProtocolSansBold"


def register_fonts():
    font_dir = Path(reportlab.__file__).resolve().parent / "fonts"
    pdfmetrics.registerFont(TTFont(FONT, str(font_dir / "Vera.ttf")))
    pdfmetrics.registerFont(TTFont(BOLD_FONT, str(font_dir / "VeraBd.ttf")))


def label(pdf, x, y, text, size=10, bold=False, color=INK):
    pdf.setFillColor(color)
    pdf.setFont(BOLD_FONT if bold else FONT, size)
    pdf.drawCentredString(x, y, text)


def box(pdf, x, y, width, height, title, lines=(), fill=white, size=10):
    pdf.setFillColor(fill)
    pdf.setStrokeColor(LINE)
    pdf.setLineWidth(0.7)
    pdf.roundRect(x, y, width, height, 4, stroke=1, fill=1)
    total_height = 12 * len(lines)
    baseline = y + height / 2 + total_height / 2 - 3
    title_size = min(
        size, size * (width - 10) / pdfmetrics.stringWidth(title, BOLD_FONT, size)
    )
    label(pdf, x + width / 2, baseline, title, title_size, bold=True)
    for index, line in enumerate(lines):
        body_size = min(9, 9 * (width - 10) / pdfmetrics.stringWidth(line, FONT, 9))
        label(
            pdf,
            x + width / 2,
            baseline - 12 * (index + 1),
            line,
            body_size,
            color=MUTED,
        )


def arrow(pdf, points):
    pdf.setStrokeColor(INK)
    pdf.setFillColor(INK)
    pdf.setLineWidth(0.9)
    path = pdf.beginPath()
    path.moveTo(*points[0])
    for point in points[1:]:
        path.lineTo(*point)
    pdf.drawPath(path)
    x, y = points[-1]
    x0, y0 = points[-2]
    dx, dy = x - x0, y - y0
    length = (dx * dx + dy * dy) ** 0.5
    ux, uy = dx / length, dy / length
    vx, vy = -uy, ux
    head = pdf.beginPath()
    head.moveTo(x, y)
    head.lineTo(x - 5 * ux + 2.5 * vx, y - 5 * uy + 2.5 * vy)
    head.lineTo(x - 5 * ux - 2.5 * vx, y - 5 * uy - 2.5 * vy)
    head.close()
    pdf.drawPath(head, stroke=0, fill=1)


def line(pdf, points, color=INK):
    pdf.setStrokeColor(color)
    pdf.setLineWidth(0.9)
    path = pdf.beginPath()
    path.moveTo(*points[0])
    for point in points[1:]:
        path.lineTo(*point)
    pdf.drawPath(path)


def case_column(pdf, x, index, public):
    pdf.setFillColor(PANEL)
    pdf.roundRect(x, 67, 155, 202, 5, stroke=0, fill=1)
    label(
        pdf,
        x + 77.5,
        252,
        ("Public case " if public else "Held-out case ") + index,
        10,
        bold=True,
    )
    box(pdf, x + 8, 194, 67, 42, "Inputs x" + index, [], GREEN, size=9.5)
    box(pdf, x + 93, 194, 63, 42, "Run S", ["fresh copy"], BLUE, size=9.5)
    arrow(pdf, [(x + 75, 215), (x + 93, 215)])

    box(
        pdf,
        x + 8,
        129,
        72,
        38,
        "Scoring reference " + index,
        ["not template outputs"],
        GOLD,
        size=8,
    )
    box(pdf, x + 92, 129, 63, 38, "Output " + index, size=9.5)
    arrow(pdf, [(x + 124.5, 194), (x + 124.5, 167)])

    box(
        pdf,
        x + 8,
        74,
        147,
        36,
        "Case score p" + index,
        ["Checks + numerical scoring"],
        GREEN,
        size=9.5,
    )
    arrow(pdf, [(x + 44, 129), (x + 44, 110)])
    arrow(pdf, [(x + 124.5, 129), (x + 124.5, 110)])


def main():
    register_fonts()
    OUTPUT.parent.mkdir(parents=True, exist_ok=True)
    pdf = canvas.Canvas(str(OUTPUT), pagesize=(WIDTH, HEIGHT), invariant=1)
    pdf.setTitle("One fixed CAE solver evaluated across multiple cases")
    pdf.setAuthor("CAE-Bench")
    pdf.setFillColor(white)
    pdf.rect(0, 0, WIDTH, HEIGHT, stroke=0, fill=1)

    pdf.setFont(BOLD_FONT, 11)
    pdf.setFillColor(INK)
    pdf.drawString(12, 384, "DEVELOPMENT")
    box(
        pdf,
        12,
        323,
        155,
        50,
        "Task materials",
        ["Public-case inputs", "Template outputs"],
        BLUE,
    )
    box(
        pdf,
        197,
        323,
        155,
        50,
        "Solver development",
        [
            "Run AI agents",
        ],
        BLUE,
    )
    box(
        pdf,
        382,
        323,
        155,
        50,
        "AI-developed solver S",
        ["One solver for all cases"],
        BLUE,
    )
    arrow(pdf, [(167, 348), (197, 348)])
    arrow(pdf, [(352, 348), (382, 348)])

    pdf.setDash(3, 3)
    pdf.setStrokeColor(LINE)
    pdf.line(12, 309, 537, 309)
    pdf.setDash()
    pdf.setFillColor(INK)
    pdf.setFont(BOLD_FONT, 11)
    pdf.drawString(12, 294, "EVALUATION")
    pdf.setFont(FONT, 10)
    pdf.drawString(103, 294, "Repeat for N evaluation cases")

    for x, index, public in [(12, "1", True), (197, "2", False), (382, "N", False)]:
        case_column(pdf, x, index, public)

    # The same fixed program feeds a fresh runtime copy in every column.
    line(pdf, [(459.5, 323), (459.5, 280)])
    line(pdf, [(136.5, 280), (506.5, 280)])
    for cx in [136.5, 321.5, 506.5]:
        arrow(pdf, [(cx, 280), (cx, 236)])
    label(pdf, 367, 210, "...", size=13, color=MUTED)

    # Keep case scores distinct, then average them with equal case weights.
    line(pdf, [(93.5, 74), (93.5, 49), (463.5, 49), (463.5, 74)])
    line(pdf, [(278.5, 74), (278.5, 49)])
    box(
        pdf,
        168,
        2,
        221,
        36,
        "Task score P",
        ["Equal-weight mean of p1, p2, ..., pN"],
        GREEN,
        size=10,
    )
    arrow(pdf, [(278.5, 49), (278.5, 38)])

    pdf.save()
    print(OUTPUT)


if __name__ == "__main__":
    main()


==> supplement/scripts/prepare_evaluation_manifest.py <==
"""Export the manuscript's evaluation identity and a small RC6 overlay.

Reads immutable local archives and a plan whose SHA256 must match the paper's
frozen result snapshot. Does not import the benchmark controller, call providers,
modify the benchmark repository, or produce new reference/agent results.
"""

import argparse
from collections import Counter
import hashlib
import json
from pathlib import Path
import re
import zipfile

from rebuild_evaluation_snapshot import sha_file, safe_relative

ROOT = Path(__file__).resolve().parents[1]
HISTORICAL = [
    "candidate_runner.py",
    "deepseek_candidate_runner.py",
    "judge_runner.py",
    "judge_hf.py",
    "restriction.py",
]


def read_json(path):
    return json.loads(path.read_text(encoding="utf-8-sig"))


def write_json(path, value):
    path.write_text(
        json.dumps(value, ensure_ascii=False, indent=2) + "\n", encoding="utf-8"
    )


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--release-dir", type=Path, required=True)
    parser.add_argument("--run-dir", type=Path, required=True)
    parser.add_argument("--frozen-plan", type=Path, required=True)
    parser.add_argument(
        "--snapshot", type=Path, default=ROOT / "build/ch5/experiment_snapshot.json"
    )
    parser.add_argument(
        "--results", type=Path, default=ROOT / "figures/data/experiment_results.json"
    )
    parser.add_argument("--output-dir", type=Path, default=ROOT / "supplement")
    args = parser.parse_args()
    snapshot, plan, catalog, sums, results = (
        read_json(p)
        for p in [
            args.snapshot,
            args.frozen_plan,
            args.release_dir / "catalog.json",
            args.release_dir / "SHA256SUMS.json",
            args.results,
        ]
    )
    assert (
        sha_file(args.frozen_plan) == snapshot["source_hashes"]["plan"]
    ), "Wrong historical plan"
    assert (
        sha_file(args.release_dir / "catalog.json")
        == snapshot["source_hashes"]["release_catalog"]
    )
    assert plan["source_commit"] == snapshot["source_commit"]
    assert plan["base_release"] == catalog["release_id"] == snapshot["release_id"]
    assert results["source_hashes"] == snapshot["source_hashes"]
    output = args.output_dir
    output.mkdir(parents=True, exist_ok=True)
    blob_data = {}
    tasks = []
    counts = Counter()
    base_tasks = {t["task"]: t for t in catalog["tasks"]}

    def blob(data):
        digest = hashlib.sha256(data).hexdigest()
        blob_data.setdefault(digest, data)
        return {"source": "overlay", "sha256": digest, "blob": digest}

    # The source archive itself is fixed, even though only metadata is exported.
    assert (
        sha_file(args.release_dir / "qbank.zip") == sums["files"]["qbank.zip"]["sha256"]
    )
    with zipfile.ZipFile(args.release_dir / "qbank.zip") as bank:
        for t in plan["tasks"]:
            slug, ct = t["task"], base_tasks[t["task"]]
            expected = t["case_input_reference_sha256"]
            public_zip = args.run_dir / "payload" / slug / "public.zip"
            private_zip = args.run_dir / "payload" / slug / "private.zip"
            assert sha_file(public_zip) == t["public_sha256"], (
                slug,
                "public ZIP drift",
            )
            assert sha_file(private_zip) == t["private_sha256"], (
                slug,
                "private ZIP drift",
            )
            base_public = args.release_dir / ct["public_archive"]
            assert (
                sha_file(base_public) == sums["files"][ct["public_archive"]]["sha256"]
            )
            public_files, private_files = {}, {}
            with zipfile.ZipFile(base_public) as old, zipfile.ZipFile(
                public_zip
            ) as new:
                old_manifest = json.loads(old.read("MANIFEST.json"))["files"]
                old_manifest["MANIFEST.json"] = hashlib.sha256(
                    old.read("MANIFEST.json")
                ).hexdigest()
                for item in new.infolist():
                    if item.is_dir():
                        continue
                    name = item.filename
                    safe_relative(name)
                    raw = new.read(name)
                    digest = hashlib.sha256(raw).hexdigest()
                    if old_manifest.get(name) == digest:
                        public_files[name] = {"source": "base-public", "sha256": digest}
                        counts["reused_public_files"] += 1
                    else:
                        public_files[name] = blob(raw)
                        counts["overlay_public_files"] += 1
            with zipfile.ZipFile(private_zip) as private:
                for name, digest in expected.items():
                    safe_relative(name)
                    original = ct["files"].get(name, {}).get("sha256")
                    if original == digest:
                        private_files[name] = {"source": "base-bank", "sha256": digest}
                        counts["reused_private_files"] += 1
                    else:
                        raw = private.read(name)
                        assert hashlib.sha256(raw).hexdigest() == digest
                        private_files[name] = blob(raw)
                        counts["overlay_private_files"] += 1
                    if name.startswith("reference/") and name.endswith("/grading.json"):
                        before = json.loads(bank.read(t["path"] + "/" + name))
                        after = json.loads(private.read(name))
                        if before.get("scoring"):
                            assert before["scoring"]["metric"] == "max_nrmse"
                            before["scoring"]["metric"] = "rms_nrmse"
                            counts["rms_grading_migrations"] += 1
                        else:
                            counts["unchanged_infrastructure_grading"] += 1
                        assert before == after, (
                            slug,
                            name,
                            "Unexpected grading change",
                        )
                judge_config = json.loads(private.read("judge-config.json"))
            tasks.append(
                {
                    "task": slug,
                    "path": t["path"],
                    "case_ids": t["case_ids"],
                    "case_count": t["expected_cases"],
                    "public_cases": t["public_cases"],
                    "base_public_archive": ct["public_archive"],
                    "source_public_zip_sha256": t["public_sha256"],
                    "source_private_zip_sha256": t["private_sha256"],
                    "public_files": public_files,
                    "private_files": private_files,
                    "judge_config": judge_config,
                    "corrected_development_policy": plan["runtime_policies"][slug],
                    "hf_case_fingerprints": t["hf_evaluation_manifest"],
                }
            )

    # Verify result identities against the exact historical HF fingerprints.
    tm = {t["task"]: t for t in tasks}
    for cid, records in snapshot["records"].items():
        for task, record in records.items():
            for case in record["cases"]:
                identity = case["evaluation_sha256"]
                if identity is None:
                    counts["audit_case_rows_without_evaluation_identity"] += 1
                else:
                    assert (
                        identity
                        == tm[task]["hf_case_fingerprints"][case["case"]][
                            "evaluation_sha256"
                        ]
                    )
                    counts["audit_case_rows_with_matching_evaluation_identity"] += 1

    historical = {}
    runtime_dir = output / "evaluation_runtime"
    runtime_dir.mkdir(exist_ok=True)
    for name in HISTORICAL:
        raw = (args.run_dir / name).read_bytes()
        digest = hashlib.sha256(raw).hexdigest()
        assert digest == plan["implementation_sha256"][name], (
            "Historical source drift",
            name,
        )
        # These are code artifacts, not credential files. Reject known secret forms
        # and workstation paths rather than rewriting historical source bytes.
        assert not re.search(rb"(?:sk-|hf_)[A-Za-z0-9_-]{24,}", raw)
        assert not re.search(rb"(?<![A-Za-z0-9])[A-Za-z]:[\\/]", raw)
        dest = runtime_dir / name
        if dest.exists():
            assert dest.read_bytes() == raw, (
                "Refuse to overwrite different historical source",
                name,
            )
        else:
            dest.write_bytes(raw)
        historical[name] = {
            "path": "evaluation_runtime/" + name,
            "sha256": digest,
            "purpose": "Historical source evidence; do not import or execute",
        }
    (runtime_dir / "README.txt").write_text(
        "These five byte-preserved files match the historical plan implementation hashes.\n"
        "They are archived for source inspection, not a standalone launcher.\n"
        "Do not import or execute them: some contain container/job-worker entry points.\n"
        "No credentials or dispatcher state are included.\n",
        encoding="utf-8",
    )

    overlay_path = output / "evaluation_overlay.zip"
    with zipfile.ZipFile(
        overlay_path, "w", zipfile.ZIP_DEFLATED, compresslevel=9
    ) as overlay:
        for digest, raw in sorted(blob_data.items()):
            info = zipfile.ZipInfo("blobs/" + digest, date_time=(2026, 11, 1, 0, 0, 0))
            info.compress_type = zipfile.ZIP_DEFLATED
            overlay.writestr(info, raw)
    archive_names = ["catalog.json", "qbank.zip"] + [
        t["base_public_archive"] for t in tasks
    ]
    manifest = {
        "schema_version": 1,
        "purpose": "Reconstruct evaluation file contents and inspect identities; not reproduce model trajectories",
        "base_release": {
            "release_id": catalog["release_id"],
            "catalog_sha256": snapshot["source_hashes"]["release_catalog"],
            "archives": {name: sums["files"][name] for name in archive_names},
            "availability_note": "Requires the actual RC6 archive set; a current upstream HF pool revision is not a substitute",
        },
        "source_provenance": {
            "source_commit": plan["source_commit"],
            "source_status": plan["source_status"],
            "plan_sha256": snapshot["source_hashes"]["plan"],
            "state_sha256": snapshot["source_hashes"]["state"],
            "result_snapshot_time": snapshot["source_updated_at"],
            "audit_snapshot_sha256": sha_file(args.snapshot),
        },
        "reported_results": {
            "repository_relative_path": "figures/data/experiment_results.json",
            "sha256": sha_file(args.results),
            "cases": len(results["reported_case_ids"]),
            "scientific_records": results["reported_science_records"],
            "runtime_policy_counts": results["reported_runtime_policy_counts"],
        },
        "execution_policy": {
            "declared_cpus": plan["cpus"],
            "declared_memory_gib": plan["memory_gib"],
            "memory_enforcement": plan["memory_enforcement"],
            "hf_flavor": plan["flavor"],
            "container_image_tag": "python:3.12-slim-bookworm",
            "image_digest": None,
            "expected_hf_python": plan["hf_environment_baseline"]["python"],
            "local_preflight_python": plan["hf_environment_baseline"][
                "local_preflight_python"
            ],
            "default_grading_timeout_seconds": 60,
            "note": "HF and local fingerprints differ by Python version and the resulting canonical digest. Per-record legacy histories remain heterogeneous.",
        },
        "scoring_policy": {
            "floating_group_metric": "rms_nrmse",
            "full_score_error": 0.05,
            "zero_score_error": 0.10,
            "computational_cases": counts["rms_grading_migrations"],
            "infrastructure_cases": counts["unchanged_infrastructure_grading"],
            "note": "All other per-case grading fields, references, weights, transforms, and scale floors retain the RC6 values.",
        },
        "overlay_archive": {
            "path": "evaluation_overlay.zip",
            "sha256": sha_file(overlay_path),
            "size_bytes": overlay_path.stat().st_size,
            "unique_blobs": len(blob_data),
        },
        "historical_runtime_sources": historical,
        "checks": dict(counts),
        "tasks": tasks,
        "limits": [
            "File-content reproduction does not imply byte-identical rebuilt ZIP archives.",
            "Source commit alone is insufficient: uncommitted grading/resource changes are identified by payload hashes.",
            "The current upstream data pool is not asserted to contain the selected RC6 descriptors.",
            "The recorded image tag is mutable; no immutable image digest is asserted.",
            "No API calls, solver runs, reference recomputations, or model-development histories are reproduced.",
            "Missing case evaluation identities are retained as missing rather than fabricated.",
        ],
    }
    write_json(output / "evaluation_manifest.json", manifest)
    print(
        "Exported",
        len(tasks),
        "tasks;",
        len(blob_data),
        "unique overlay blobs;",
        overlay_path.stat().st_size,
        "compressed bytes.",
    )
    print("Checks:", json.dumps(dict(counts), sort_keys=True))


if __name__ == "__main__":
    main()


==> supplement/scripts/prepare_experiment_snapshot.py <==
"""Freeze and validate completed HF evaluation records for the manuscript.

Reads local files only. Does not import experiment controllers, call providers,
or modify the benchmark repository. Fees belong to the selected development
record, including a continuation prefix when present, rather than its ledger.
"""

import argparse
from collections import Counter, defaultdict
from datetime import datetime, timezone
import hashlib
import json
import math
from pathlib import Path
from statistics import mean, median

EFFORTS = ["none", "low", "medium", "high", "xhigh", "max"]
MEDIUM_MODELS = [
    "gpt-5.6-luna",
    "gpt-6-luna",
    "gpt-5.6-sol",
    "gpt-6-sol",
    "gpt-6.1-sol",
    "gpt-6-astra",
]
STATUS_CLASS = {
    "accepted": "Full score",
    "partial_score": "Partial score",
    "wrong_answer": "Scoring rejection",
    "invalid_output": "Output failure",
    "missing_output": "Output failure",
    "invalid_output_file": "Output failure",
    "runtime_error": "Execution failure",
    "timeout": "Execution failure",
    "memory_limit": "Execution failure",
    "missing_submission": "Execution failure",
    "invalid_submission": "Execution failure",
}


def read_json(path):
    raw = path.read_bytes()
    return json.loads(raw), hashlib.sha256(raw).hexdigest()


def group_for(path):
    path = "/" + path.replace("\\", "/")
    if "/00-basic-tests/" in path:
        return "infrastructure"
    if "/01-prescribed-pdes/" in path:
        return "pde"
    return "fixed" if "/2.13-cfdcodebench/" in path else "flow"


def valid_score(score):
    return (
        isinstance(score, (float, int))
        and not isinstance(score, bool)
        and math.isfinite(score)
        and 0 <= score <= 1
    )


def unknown_count(final):
    return (
        max(final.get("dispatched", 0) - final.get("completed", 0), 0)
        + final.get("possibly_unobserved_api_requests", 0)
        + final.get("prior_possibly_unobserved_api_requests", 0)
    )


def average(values):
    values = list(values)
    return mean(values) if values else None


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--run-dir", required=True, type=Path)
    parser.add_argument("--catalog", required=True, type=Path)
    parser.add_argument("--output", required=True, type=Path)
    args = parser.parse_args()
    state, state_sha = read_json(args.run_dir / "state.json")
    plan, plan_sha = read_json(args.run_dir / "plan.json")
    catalog, catalog_sha = read_json(args.catalog)
    task_meta = {
        t["task"]: {
            "family": group_for(t["path"]),
            "cases": len(t["cases"]),
            "case_names": sorted(t["cases"]),
        }
        for t in catalog["tasks"]
    }
    configs = {c["id"]: c for c in plan["cases"]}
    by_config = defaultdict(dict)
    counts = Counter()

    for trial_id, trial in state["trials"].items():
        task = trial.get("task")
        if (
            trial.get("phase") != "completed"
            or task not in task_meta
            or task_meta[task]["family"] == "infrastructure"
        ):
            continue
        cid = trial["config"]["id"]
        if cid not in configs:
            raise ValueError(("Unknown case", cid))
        if task in by_config[cid]:
            raise ValueError(("Duplicate logical trial", cid, task))
        report_path = args.run_dir / "trials" / trial_id / "report.json"
        report, report_sha = read_json(report_path)
        cases = report["cases"]
        assert report.get("complete") is True, (trial_id, "incomplete report")
        assert len(cases) == task_meta[task]["cases"], (trial_id, "case count")
        assert sorted(c["case"] for c in cases) == task_meta[task]["case_names"], (
            trial_id,
            "case identities",
        )
        assert all(valid_score(c.get("score")) for c in cases), (
            trial_id,
            "invalid scores",
        )
        assert math.isclose(
            average(c["score"] for c in cases),
            trial["reward"],
            rel_tol=0,
            abs_tol=1e-10,
        ), trial_id
        assert math.isclose(
            report["reward"], trial["reward"], rel_tol=0, abs_tol=1e-10
        ), trial_id
        public = {c["case"] for c in report.get("public_cases", [])}
        assert public.issubset({c["case"] for c in cases})
        final = trial.get("candidate_final") or {}
        provider = configs[cid].get("provider", "openai")
        currency = "CNY" if provider == "deepseek" else "USD"
        fee = final.get("cost_cny" if currency == "CNY" else "cost_usd")
        assert fee is None or (
            isinstance(fee, (int, float)) and math.isfinite(fee) and fee >= 0
        ), trial_id
        if "usage" in final:
            assert len(final["usage"]) == final.get("completed"), trial_id
        case_rows = []
        for c in cases:
            status = c["status"]
            assert status in STATUS_CLASS, (trial_id, "unmapped status", status)
            scoring = c.get("scoring")
            if scoring is not None:
                assert scoring.get("metric") == "rms_nrmse", (trial_id, scoring)
            elapsed = c.get("elapsed_seconds")
            case_rows.append(
                {
                    "case": c["case"],
                    "score": c["score"],
                    "status": status,
                    "status_class": STATUS_CLASS[status],
                    "public": c["case"] in public,
                    "elapsed_seconds": elapsed,
                    "evaluation_sha256": c.get("evaluation_sha256"),
                }
            )
        policy = trial.get("candidate_runtime_policy_revision", "legacy")
        counts[policy] += 1
        by_config[cid][task] = {
            "reward": trial["reward"],
            "family": task_meta[task]["family"],
            "candidate_job": trial.get("candidate_job"),
            "judge_job": trial.get("judge_job"),
            "report_sha256": report_sha,
            "submission_sha256": final.get("submission_sha256"),
            "runtime_policy_revision": policy,
            "runtime_policy": final.get("runtime_policy"),
            "native_currency": currency,
            "recorded_api_cost": fee,
            "cost_label": final.get("cost_label"),
            "unknown_requests": unknown_count(final),
            "candidate_wall_seconds": final.get(
                "cumulative_wall_seconds", final.get("wall_seconds")
            ),
            "usage_response_count": final.get("completed"),
            "has_continuation": bool(
                final.get("continuation") or final.get("resume_mode")
            ),
            "cases": case_rows,
        }

    def cohort(ids):
        tasks = sorted(set.intersection(*(set(by_config[c]) for c in ids)))
        families = {
            f: [t for t in tasks if task_meta[t]["family"] == f]
            for f in ["pde", "flow", "fixed"]
        }
        cap = families["pde"] + families["flow"]
        rows = []
        for cid in ids:
            records = by_config[cid]

            def reward(ts):
                return average(records[t]["reward"] for t in ts)

            def fees(ts):
                values = [records[t]["recorded_api_cost"] for t in ts]
                assert all(v is not None for v in values), (cid, "missing cost")
                return average(values)

            def uncertainty(ts):
                return sum(records[t]["unknown_requests"] for t in ts)

            paired = [
                t
                for t in cap
                if any(c["public"] for c in records[t]["cases"])
                and any(not c["public"] for c in records[t]["cases"])
            ]
            hidden = [
                t for t in cap if any(not c["public"] for c in records[t]["cases"])
            ]

            def split_reward(ts, public):
                return average(
                    average(
                        c["score"] for c in records[t]["cases"] if c["public"] == public
                    )
                    for t in ts
                )

            status = Counter(
                c["status_class"] for t in tasks for c in records[t]["cases"]
            )
            cap_status = Counter(
                c["status_class"] for t in cap for c in records[t]["cases"]
            )
            elapsed = [
                c["elapsed_seconds"]
                for t in tasks
                for c in records[t]["cases"]
                if isinstance(c.get("elapsed_seconds"), (int, float))
            ]
            rows.append(
                {
                    "case": cid,
                    "model": configs[cid]["model"],
                    "effort": configs[cid]["effort"],
                    "provider": configs[cid].get("provider", "openai"),
                    "currency": (
                        "CNY" if configs[cid].get("provider") == "deepseek" else "USD"
                    ),
                    "reward": reward(tasks),
                    "capability_reward": reward(cap),
                    "pde_reward": reward(families["pde"]),
                    "flow_reward": reward(families["flow"]),
                    "fixed_reward": reward(families["fixed"]),
                    "hidden_task_count": len(hidden),
                    "hidden_reward": split_reward(hidden, False),
                    "paired_task_count": len(paired),
                    "paired_public_reward": split_reward(paired, True),
                    "paired_hidden_reward": split_reward(paired, False),
                    "mean_api_cost": fees(tasks),
                    "mean_capability_api_cost": fees(cap),
                    "mean_fixed_api_cost": fees(families["fixed"]),
                    "unknown_requests": uncertainty(tasks),
                    "capability_unknown_requests": uncertainty(cap),
                    "fixed_unknown_requests": uncertainty(families["fixed"]),
                    "status_counts": dict(status),
                    "capability_status_counts": dict(cap_status),
                    "median_invocation_seconds": median(elapsed) if elapsed else None,
                    "runtime_policy_counts": dict(
                        Counter(records[t]["runtime_policy_revision"] for t in tasks)
                    ),
                }
            )
        return {
            "tasks": tasks,
            "task_counts": {k: len(v) for k, v in families.items()},
            "case_count": sum(task_meta[t]["cases"] for t in tasks),
            "capability_case_count": sum(task_meta[t]["cases"] for t in cap),
            "rows": rows,
        }

    medium = [m + "--medium" for m in MEDIUM_MODELS]
    luna = [m + "--" + e for m in ["gpt-5.6-luna", "gpt-6-luna"] for e in EFFORTS]
    openai = [c for c in configs if configs[c].get("provider", "openai") == "openai"]
    deepseek = [c for c in configs if configs[c].get("provider") == "deepseek"]
    output = {
        "schema_version": 1,
        "source_updated_at": state["updated_at"],
        "extracted_at": datetime.now(timezone.utc).isoformat(),
        "source_hashes": {
            "state": state_sha,
            "plan": plan_sha,
            "release_catalog": catalog_sha,
        },
        "release_id": plan.get("base_release"),
        "source_commit": plan.get("source_commit"),
        "agent": plan.get("agent"),
        "configs": configs,
        "selected_science_records": sum(len(v) for v in by_config.values()),
        "runtime_policy_counts": dict(counts),
        "science_scope": {
            f: sum(t["family"] == f for t in task_meta.values())
            for f in ["pde", "flow", "fixed"]
        },
        "medium": cohort(medium),
        "effort": cohort(luna),
        "openai_all": cohort(openai),
        "all_providers": cohort(openai + deepseek),
        "full80": [
            {
                "case": c,
                "reward": average(r["reward"] for r in records.values()),
            }
            for c, records in by_config.items()
            if len(records) == 80
        ],
        "records": dict(by_config),
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(
        json.dumps(output, ensure_ascii=False, indent=2) + "\n", encoding="utf-8"
    )
    print("Snapshot:", output["source_updated_at"])
    print("Validated scientific records:", output["selected_science_records"])
    for name in ["medium", "effort", "openai_all", "all_providers"]:
        print(name, output[name]["task_counts"], "cases", output[name]["case_count"])
    print(args.output)


if __name__ == "__main__":
    main()


==> supplement/scripts/prepare_paper_supplement.py <==
"""Assemble existing manuscript records without new experiments or network I/O.

The figure-data JSON remains the authoritative reported-result file. This
script copies it unchanged, builds an integrity inventory, and packages
the companion files. Large RC6 arrays are not
duplicated. No benchmark controller or historical worker is imported.
"""

import argparse
import hashlib
import json
from pathlib import Path
import shutil
import zipfile

ROOT = Path(__file__).resolve().parents[1]
SUP = ROOT / "supplement"


def digest(path):
    with path.open("rb") as stream:
        return hashlib.file_digest(stream, "sha256").hexdigest()


def read(path):
    return json.loads(path.read_text(encoding="utf-8"))


def write_json(path, value):
    path.write_text(
        json.dumps(value, ensure_ascii=False, indent=2) + "\n", encoding="utf-8"
    )


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--release-dir", type=Path)
    parser.add_argument("--release-assets-dir", type=Path)
    args = parser.parse_args()
    SUP.mkdir(exist_ok=True)
    original = ROOT / "figures" / "data" / "experiment_results.json"
    evaluation = read(SUP / "evaluation_manifest.json")
    assert digest(original) == evaluation["reported_results"]["sha256"]
    shutil.copyfile(original, SUP / "experiment_results.json")
    sample_name = "heat-conduction-steady-2d-agent.zip"
    if args.release_dir:
        shutil.copyfile(args.release_dir / "public" / sample_name, SUP / sample_name)
    assert (
        digest(SUP / sample_name)
        == evaluation["base_release"]["archives"]["public/" + sample_name]["sha256"]
    )
    if args.release_assets_dir:
        target = SUP / "release_download"
        target.mkdir(exist_ok=True)
        publication = read(SUP / "evidence" / "rc6-publication.json")
        expected = {
            a["name"]: a["digest"].removeprefix("sha256:")
            for a in publication["assets"]
        }
        for name in [
            "DOWNLOAD-MANIFEST.json",
            "DOWNLOAD-README.md",
            "restore_release.py",
        ]:
            shutil.copyfile(args.release_assets_dir / name, target / name)
            assert digest(target / name) == expected[name]
    files = [
        p
        for p in SUP.rglob("*")
        if p.is_file()
        and p.name not in ["MANIFEST.json", "paper-supporting-materials.zip"]
        and "__pycache__" not in p.parts
    ]
    script_names = [
        "prepare_paper_supplement.py",
        "prepare_reference_records.py",
        "prepare_evaluation_manifest.py",
        "rebuild_evaluation_snapshot.py",
        "prepare_experiment_snapshot.py",
        "render_experiment_results.py",
        "draw_evaluation_protocol.py",
        "draw_case_variation.py",
        "analyze_score_sensitivity.py",
        "analyze_heldout_losses.py",
        "render_complete_results.py",
    ]
    files += [ROOT / "scripts" / name for name in script_names]
    files += [ROOT / "figures" / "data" / "case_variation_inputs.json"]
    files += [
        ROOT / "tables" / name
        for name in [
            "cavity_reference_checks.tex",
            "supplement_inventory.tex",
            "score_sensitivity.tex",
            "heldout_losses.tex",
            "all_case_results.tex",
            "medium_results.tex",
        ]
    ]
    manifest = {
        "schema_version": 1,
        "purpose": "Inventory of existing records, evidence excerpts and evaluation reconstruction files",
        "new_model_or_solver_runs": False,
        "analyses_from_existing_records": ["score_sensitivity", "heldout_losses"],
        "reported_snapshot_time": read(original)["source_updated_at"],
        "files": {
            p.relative_to(ROOT).as_posix(): {
                "sha256": digest(p),
                "size_bytes": p.stat().st_size,
            }
            for p in sorted(files)
        },
    }
    write_json(SUP / "MANIFEST.json", manifest)
    archive = SUP / "paper-supporting-materials.zip"
    with zipfile.ZipFile(
        archive, "w", compression=zipfile.ZIP_DEFLATED, compresslevel=9
    ) as z:
        for p in sorted(files + [SUP / "MANIFEST.json"]):
            z.write(p, p.relative_to(ROOT).as_posix())
    with zipfile.ZipFile(archive) as z:
        for name, spec in manifest["files"].items():
            raw = z.read(name)
            assert (
                len(raw) == spec["size_bytes"]
                and hashlib.sha256(raw).hexdigest() == spec["sha256"]
            )
    print(
        "Verified companion archive:",
        archive.name,
        archive.stat().st_size,
        "bytes;",
        len(files),
        "files",
    )
    print("Reported result copy is byte-identical to the figure data.")


if __name__ == "__main__":
    main()


==> supplement/scripts/prepare_reference_records.py <==
"""Export frozen RC6 identities and excerpts of existing reference evidence.

This script reads saved artifacts only. It never runs a solver, grades a model,
changes the benchmark, downloads data, or treats reference replay as validation.
Local roots are command-line inputs; emitted locators are repository-relative.
"""

from __future__ import annotations

import argparse
from collections import Counter
import hashlib
import json
from pathlib import Path
import re
import zipfile

RELEASE_ID = "caeoj-qbank-20261024-rc6"
SOURCE_COMMIT = "ae59825899e5223f7c5e510fd2b31edc87029e81"


def sha(data: bytes) -> str:
    return hashlib.sha256(data).hexdigest()


def file_sha(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as stream:
        for block in iter(lambda: stream.read(1024 * 1024), b""):
            h.update(block)
    return h.hexdigest()


def load(path: Path):
    return json.loads(path.read_text(encoding="utf-8"))


def write(path: Path, data) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    text = json.dumps(data, ensure_ascii=False, indent=2) + "\n"
    if re.search(r"(?<![A-Za-z0-9])[A-Za-z]:[\\/]", text):
        raise ValueError(f"Machine-specific absolute path in output {path.name}")
    path.write_text(text, encoding="utf-8")


def category(task: dict) -> str:
    if task["profile"] == "infrastructure":
        return "infrastructure"
    if task["task"].startswith("heat-conduction-"):
        return "heat"
    if task["profile"] == "historicalvalidatedCFD":
        return "fixed_cfdcodebench"
    if task["profile"] == "confirmed10":
        return "basic_steady_flow"
    if task["profile"] == "unvalidated-reference-rc":
        return "other_flow"
    return "pdebench_adapted"


def main() -> None:
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--benchmark-root", type=Path,
                    default=Path(__file__).resolve().parents[2] / "CAE-Bench-OJ")
    ap.add_argument("--basic3d-root", type=Path, default=None,
                    help="Existing source-213 folder; defaults to sibling checkout.")
    ap.add_argument("--basic2d-root", type=Path, default=None,
                    help="Existing extra80 checkout; defaults to sibling checkout.")
    ap.add_argument("--output", type=Path,
                    default=Path(__file__).resolve().parents[1] / "supplement")
    args = ap.parse_args()
    benchmark = args.benchmark_root.resolve()
    basic3d = args.basic3d_root or (
        benchmark.parent / "CAE-Bench-OJ-ch02-benchmark/work/source-213")
    basic2d = args.basic2d_root or (benchmark.parent / "caeoj-211-extra80")
    release = benchmark / "runs/releases" / RELEASE_ID
    out = args.output
    catalog_bytes = (release / "catalog.json").read_bytes()
    catalog = json.loads(catalog_bytes)
    assert catalog["release_id"] == RELEASE_ID
    checksums = load(release / "SHA256SUMS.json")["files"]
    assert sha(catalog_bytes) == checksums["catalog.json"]["sha256"]
    sources = {}
    evidence = []
    tasks = []
    cases = []
    case_lookup = {}

    def source(path: Path, root=benchmark, repository="benchmark") -> dict:
        locator = f"{repository}:{path.relative_to(root).as_posix()}"
        record = {"locator": locator, "sha256": file_sha(path),
                  "size_bytes": path.stat().st_size}
        sources[locator] = record
        return record

    def excerpt(name: str, item: dict) -> str:
        item["artifact_kind"] = "excerpt_of_existing_evidence"
        item["new_numerical_work"] = False
        rel = f"evidence/{name}.json"
        write(out / rel, item)
        evidence.append({"path": rel, "sha256": file_sha(out / rel),
                         "scope": item["scope"], "case_count": len(item.get("cases", []))})
        return rel

    with zipfile.ZipFile(release / "qbank.zip") as bank:
        for task in catalog["tasks"]:
            task_path = task["path"]
            assembly_bytes = bank.read(task_path + "/.data-assembly.json")
            manifest_bytes = bank.read(task_path + "/data-manifest.json")
            assert sha(assembly_bytes) == task["metadata_sha256"][".data-assembly.json"]
            assert sha(manifest_bytes) == task["metadata_sha256"]["data-manifest.json"]
            assembly = json.loads(assembly_bytes)
            manifest = json.loads(manifest_bytes)
            record = {k: task[k] for k in ["task", "task_id", "path", "chapter", "title",
                       "profile", "limitations", "public_archive", "bank_archive", "license_ids"]}
            record.update({"source_family": category(task),
                           "source_repository": manifest.get("repository"),
                           "source_pool": manifest.get("pool"),
                           "source_manifest_notes": manifest.get("notes"),
                           "assembly_revision": assembly.get("revision"),
                           "selection_sha256": assembly["selection_sha256"],
                           "metadata_sha256": task["metadata_sha256"],
                           "formal_case_count": len(task["cases"]),
                           "sample_roles": task["samples"]})
            tasks.append(record)
            for alias, selected in task["cases"].items():
                descriptor_text = assembly["descriptors"][selected["case"]["path"]]
                assert sha(descriptor_text.encode("utf-8")) == selected["case"]["sha256"]
                descriptor = json.loads(descriptor_text)
                assert descriptor["case_id"] == selected["case_id"]
                input_files = {}
                reference_files = {}
                for name, info in descriptor["files"].items():
                    if name.startswith("input/"):
                        mapped = f"cases/{alias}/" + name.removeprefix("input/")
                        input_files[name.removeprefix("input/")] = info
                    elif name.startswith("reference/"):
                        mapped = f"reference/{alias}/" + name.removeprefix("reference/")
                        reference_files[name.removeprefix("reference/")] = info
                    else:
                        raise ValueError(name)
                    assert task["files"][mapped] == info, (task["task"], alias, name)
                problem = json.loads(bank.read(f"{task_path}/cases/{alias}/problem.json"))
                case = {"task": task["task"], "task_id": task["task_id"], "alias": alias,
                        "case_id": selected["case_id"], "descriptor": selected["case"],
                        "origin": descriptor.get("origin"), "input_files": input_files,
                        "reference_files": reference_files,
                        "input_complete": descriptor.get("input", {}).get("complete"),
                        "reference_complete": descriptor.get("reference", {}).get("complete"),
                        "problem_metadata": {k: problem[k] for k in
                            ["task", "contract_version", "profile", "spatial_dimension"] if k in problem},
                        "physics_model": problem.get("physics", {}).get("model"),
                        "evidence": [],
                        "evidence_scope": "identity_only_in_this_index"}
                cases.append(case)
                case_lookup[(task["task"], alias)] = case

    # Existing independent P1 FEM comparisons. Report reference hashes bind each
    # excerpt to the frozen selected array; historical tolerances are not rescored.
    for task_name, report_rel in [
        ("heat-conduction-steady-2d", "runs/release-assembly/ch01/baseline-steady-numerical/report.json"),
        ("heat-conduction-transient-2d", "runs/release-assembly/ch01/baseline-transient/report.json"),
    ]:
        report_path = benchmark / report_rel
        report = load(report_path)
        task = next(t for t in catalog["tasks"] if t["task"] == task_name)
        rows = []
        for item in report["cases"]:
            case = case_lookup[(task_name, item["case"])]
            selected_sha = case["reference_files"]["reference.h5"]["sha256"]
            assert item["assets"]["reference.h5"] == selected_sha
            local_ref = benchmark / task["path"] / "reference" / item["case"] / "reference.h5"
            assert file_sha(local_ref) == selected_sha
            temperature = item["checks"]["outputs"]["fields"]["temperature"]
            rows.append({"task": task_name, "alias": item["case"],
                         "selected_reference_sha256": selected_sha,
                         "source_reference_sha256": item["assets"]["reference.h5"],
                         "reference_hash_match": True,
                         "historical_status": item["status"],
                         "historical_temperature_condition": temperature["condition"],
                         "max_reported_temperature_group_value": max(
                             group["value"] for group in temperature["groups"])})
        rel = excerpt(task_name, {"scope": "independent_P1_FEM_comparison",
                      "source": source(report_path), "cases": rows,
                      "interpretation": "Existing comparison under the recorded historical pointwise condition. No new RMS score or exact error bound is inferred."})
        for row in rows:
            case_lookup[(task_name, row["alias"])]["evidence"].append(rel)
            case_lookup[(task_name, row["alias"])]["evidence_scope"] = "selected_reference_hash_matched_existing_comparison"

    transient = next(t for t in catalog["tasks"] if t["task"] == "heat-conduction-transient-2d")
    analytic_path = benchmark / transient["path"] / "author/data-evidence/reference/14-dirichlet-robin/analytic.json"
    analytic = load(analytic_path)
    analytic_ref = analytic["reference"]
    excerpt("transient-series-representative", {
        "scope": "series_and_quadrature_convergence_representative",
        "source": source(analytic_path), "cases": [{"task": transient["task"],
        "alias": analytic["case"], "selected_reference_sha256":
        case_lookup[(transient["task"], analytic["case"])]["reference_files"]["reference.h5"]["sha256"],
        "association": "Same author reference directory; selected array matches the local reference bytes and the independent FEM report.",
        "nodes": analytic["nodes"], "triangles": analytic["triangles"],
        "output_times_s": analytic["output_times_s"],
        "reference": {k: analytic_ref[k] for k in ["modes_per_axis", "quadrature_order",
            "quadrature_refinements", "series_tail_bound_K", "reference_target_K"]}}],
        "interpretation": "Oracle truncation/integration evidence, separate from independent solver agreement."})

    # All 24 historical certificates directly identify the selected reference.
    fixed_root = benchmark / "qbank/02-fluid-mechanics/2.13-cfdcodebench"
    index_path = fixed_root / "author/evidence-index.json"
    fixed_index = load(index_path)
    fixed_rows = []
    for item in fixed_index["rows"]:
        case = case_lookup[(item["task"], "001")]
        certificate_path = fixed_root / item["task"] / "author/data-evidence/certificate.json"
        cert = load(certificate_path) if certificate_path.exists() else None
        selected_sha = case["reference_files"]["reference.h5"]["sha256"]
        if cert is None or cert["reference_files"]["reference.h5"] != selected_sha:
            # C19 is stored separately; the copied C21 certificate predates its
            # final reference. In both cases use the raw hash-matched record.
            original_cert = cert or {}
            certificate_path = benchmark / "runs/cfdcodebench-local-20261019/local-pool" / item["task"] / item["case_id"] / "certification.json"
            raw = load(certificate_path)
            cert = {"reference_files": {"reference.h5": raw["reference_sha256"]},
                    "source_id": original_cert.get("source_id", "CFDCodeBench:" + fixed_index["source_revision"] + ":" + item["task"]),
                    "source_revision": fixed_index["source_revision"],
                    "source_problem": original_cert.get("source_problem", item["task"]),
                    "development_case_id": item["case_id"],
                    "numerical_validation_sha256": file_sha(certificate_path),
                    "numerical_validation": raw}
        assert selected_sha == item["reference_sha256"] == cert["reference_files"]["reference.h5"]
        # Original check names, per-field metrics and limitations are preserved.
        fixed_rows.append({"task": item["task"], "alias": "001",
            "source": source(certificate_path), "source_id": cert["source_id"],
            "source_revision": cert["source_revision"],
            "source_problem": cert["source_problem"],
            "development_case_id": cert["development_case_id"],
            "selected_reference_sha256": selected_sha,
            "source_reference_sha256": cert["reference_files"]["reference.h5"],
            "reference_hash_match": True,
            "numerical_validation_sha256": cert["numerical_validation_sha256"],
            "status": cert["numerical_validation"]["status"],
            "limitations": cert["numerical_validation"].get("limitations", []),
            "checks": cert["numerical_validation"].get("checks", {})})
    rel = excerpt("fixed-cfdcodebench", {"scope": "historical_numerical_certificates",
        "source_index": source(index_path), "cases": fixed_rows,
        "interpretation": "Checks mix analytic agreement, independent solver comparison, and same-engine refinement. Historical check metrics are not new benchmark RMS scores. Limitations are retained."})
    for row in fixed_rows:
        case_lookup[(row["task"], "001")]["evidence"].append(rel)
        case_lookup[(row["task"], "001")]["evidence_scope"] = "selected_reference_hash_matched_historical_certificate"

    # Match only selected 3D references; do not import candidate-pool pass rates.
    task3d = "newtonian-incompressible-steady-3d"
    ref_index = {file_sha(p): p for p in (basic3d / "reference").glob("*/reference.h5")}
    basic_rows = []
    for (name, alias), case in case_lookup.items():
        if name != task3d:
            continue
        selected_sha = case["reference_files"]["reference.h5"]["sha256"]
        ref = ref_index[selected_sha]
        path = basic3d / "evidence" / (ref.parent.name + ".json")
        data = load(path)
        matching = [a for a in data["attempts"] if any(
            r["output_sha256"] == selected_sha for r in a["runs"])]
        assert matching
        attempt = matching[-1]
        runs = [{"solver": r["run"]["solver"], "image_id": r["run"]["image_id"],
                 "output_sha256": r["output_sha256"],
                 "native_input_sha256": r["run"].get("native_input_sha256"),
                 "raw_sha256": r["run"].get("raw_sha256")} for r in attempt["runs"]]
        basic_rows.append({"task": name, "alias": alias,
            "source": source(path, basic3d, "basic3d-source-213"),
            "producer_case": ref.parent.name, "selected_reference_sha256": selected_sha,
            "reference_hash_match": True, "native_grid_parameter_n": attempt["n"],
            "runs": runs,
            "pairwise_max_absolute_differences": {k: v["max_abs"] for k, v in attempt["errors"].items()},
            "analytic_check_recorded": "producer_analytic_budget_ratio" in attempt})
    rel = excerpt("basic-steady-3d", {"scope": "selected_Elmer_OpenFOAM_pair_comparisons",
        "cases": basic_rows, "interpretation": "The selected producer output hash matches an existing paired-solver attempt. Pairwise absolute discrepancies are observations, not exact error bounds. Historical max_budget_ratio is deliberately omitted and is not an RMS score."})
    for row in basic_rows:
        case_lookup[(task3d, row["alias"])]["evidence"].append(rel)
        case_lookup[(task3d, row["alias"])]["evidence_scope"] = "selected_reference_hash_matched_paired_solver_attempt"

    # RC6 selected 2D cases came from extra80, not the earlier supplement20.
    # Match selected case IDs and the original reference bytes before extracting
    # the corresponding analytic/refinement/OpenFOAM records by producer name.
    task2d = "newtonian-incompressible-steady-2d"
    catalog2d_path = basic2d / "qbank/02-fluid-mechanics/2.1-single-phase-flow" / task2d / "author/data-evidence/supplement80-20261018/catalog.json"
    catalog2d = load(catalog2d_path)
    catalog2d_by_id = {row["case_id"]: row for row in catalog2d["cases"]}
    check_paths = {kind: basic2d / "work/recovered-evidence80" / filename for kind, filename in [
        ("analytic", "analytic-validation.json"),
        ("refinement", "numerical-validation.json"),
        ("openfoam", "openfoam-comparison.json")]}
    checks2d = {kind: {row.get("name", row.get("definition", {}).get("name")): row
                      for row in load(path)} for kind, path in check_paths.items()}

    def remove_historical_ratios(value):
        if isinstance(value, dict):
            return {k: remove_historical_ratios(v) for k, v in value.items()
                    if k not in {"max_tolerance_fraction", "max_budget_ratio", "worst"}}
        if isinstance(value, list):
            return [remove_historical_ratios(v) for v in value]
        return value

    basic2d_rows = []
    for (name, alias), case in case_lookup.items():
        if name != task2d:
            continue
        origin = catalog2d_by_id[case["case_id"]]
        ref = basic2d / "work/remote100/reference" / origin["name"] / "reference.h5"
        selected_sha = case["reference_files"]["reference.h5"]["sha256"]
        assert file_sha(ref) == selected_sha
        assert origin["input_identity_sha256"] == case["origin"]["input_identity_sha256"]
        row = {"task": name, "alias": alias, "case_id": case["case_id"],
               "producer_case": origin["name"], "producer_local_id": origin["local_id"],
               "reference_kind": origin["reference_kind"],
               "selected_reference_sha256": selected_sha, "reference_hash_match": True,
               "source_reference": source(ref, basic2d, "basic2d-extra80"),
               "source_catalog_case_commit": catalog2d["case_commit"], "checks": {}}
        for kind, index in checks2d.items():
            if origin["name"] not in index:
                continue
            item = index[origin["name"]]
            if kind == "analytic":
                details = {k: item[k] for k in ["momentum_residual", "analytic_source", "formula",
                           "reference_kind", "numerical_solver_used"] if k in item}
            else:
                details = {"grid_levels": {k: {f: v[f] for f in ["returncode", "cells", "nodes", "converged"] if f in v}
                           for k, v in item["levels"].items()},
                           "comparisons": remove_historical_ratios(item["comparison"]),
                           "historical_accepted": item["accepted"]}
                if "raw_sha256" in item:
                    details["raw_sha256"] = item["raw_sha256"]
                if "final_mesh_comparison" in item:
                    details["final_mesh_comparison"] = remove_historical_ratios(item["final_mesh_comparison"])
            row["checks"][kind] = {"source": source(check_paths[kind], basic2d, "basic2d-extra80"),
                                   "recorded_fields": details}
        assert row["checks"]
        basic2d_rows.append(row)
    assert len(basic2d_rows) == 10
    assert sum("analytic" in row["checks"] for row in basic2d_rows) == 8
    assert sum("refinement" in row["checks"] for row in basic2d_rows) == 2
    assert sum("openfoam" in row["checks"] for row in basic2d_rows) == 1
    rel = excerpt("basic-steady-2d", {"scope": "selected_analytic_Lethe_refinement_and_OpenFOAM_checks",
        "source_catalog": source(catalog2d_path, basic2d, "basic2d-extra80"), "cases": basic2d_rows,
        "interpretation": "Selected case IDs and reference hashes identify eight analytic cases and two Lethe cases. Both numerical cases have recorded mesh refinement; one also has an independent OpenFOAM comparison. Candidate-pool pass rates and historical tolerance fractions are omitted."})
    for row in basic2d_rows:
        case_lookup[(task2d, row["alias"])]["evidence"].append(rel)
        case_lookup[(task2d, row["alias"])]["evidence_scope"] = "selected_reference_hash_matched_analytic_or_refinement_record"

    # Preserve source/assembly evidence for the 320 explicitly unvalidated flow
    # references without counting any of it as numerical verification.
    assembly_root = benchmark / "qbank/design/reviews/release-assembly-rc2-2026-10-23"
    local_selection_path = assembly_root / "local-flow-selection.json"
    local_selection = load(local_selection_path)
    flow_rows = []
    for row in local_selection["case_ledger"]:
        case = case_lookup[(row["task"], row["local_alias"])]
        selected_sha = case["reference_files"]["reference.h5"]["sha256"]
        assert selected_sha == row["reference_sha256"]
        # Case descriptors were reissued for grading; selected reference bytes
        # are the stable bridge to the earlier assembly/source ledger.
        flow_rows.append({"task": row["task"], "alias": row["local_alias"],
            "selected_reference_sha256": selected_sha,
            "source_reference_sha256": row["reference_sha256"],
            "reference_hash_match": True,
            "source_candidate_id": row["source_candidate_id"],
            "source_description": row["source_description"],
            "source_status": row["source_status"],
            "independent_numerical_qualification": row["independent_numerical_qualification"]})
    new_report_path = assembly_root / "new-flow-report.json"
    new_report = load(new_report_path)
    remaining = [c for c in cases if next(t for t in tasks if t["task"] == c["task"])["source_family"] == "other_flow"
                 and not any(r["task"] == c["task"] and r["alias"] == c["alias"] for r in flow_rows)]
    for report in new_report:
        for row in report["source_cases"]:
            matches = [c for c in remaining if c["reference_files"]["reference.h5"]["sha256"] == row["recorded_reference_sha256"]]
            assert len(matches) == 1
            case = matches[0]
            flow_rows.append({"task": case["task"], "alias": case["alias"],
                "selected_reference_sha256": row["recorded_reference_sha256"],
                "source_reference_sha256": row["recorded_reference_sha256"],
                "reference_hash_match": True, "source_candidate_id": row["case_id"],
                "source_description": row["description"], "source_status": row["state"],
                "independent_numerical_qualification": row["reference_qualification"]})
    assert len(flow_rows) == 320
    rel = excerpt("other-flow-source-assembly", {
        "scope": "source_binding_and_assembly_only_no_numerical_validation",
        "sources": [source(local_selection_path), source(new_report_path)],
        "cases": flow_rows,
        "interpretation": "These 320 selected reference hashes match the recorded source/assembly ledger. All retain the unvalidated-reference-rc qualification. Input/output structure, reference replay and asset completeness do not establish numerical correctness."})
    for row in flow_rows:
        case_lookup[(row["task"], row["alias"])]["source_assembly_evidence"] = rel

    publication_path = benchmark / "runs/github-release-rc6/publication.json"
    publication = load(publication_path)
    release_excerpt = {
        "scope": "historical_release_publication",
        "source": source(publication_path),
        "recorded_status": publication["status"], "checked_utc": publication["checked_utc"],
        "release_url": publication["release_url"], "source_commit": publication["commit"],
        "published_at": publication["published_at"], "prerelease": publication["prerelease"],
        "assets": [{"name": a["name"], "recorded_verified": a["verified"],
                    "bytes": a["remote"]["size"], "digest": a["remote"]["digest"],
                    "url": a["remote"]["browser_download_url"]} for a in publication["assets"]],
        "interpretation": "Historical upload verification only. Present anonymous accessibility must be checked before publication; no access policy was changed."}
    assert release_excerpt["source_commit"] == SOURCE_COMMIT
    excerpt("rc6-publication", release_excerpt)

    formal_counts = Counter(category(next(t for t in catalog["tasks"] if t["task"] == c["task"])) for c in cases)
    task_counts = Counter(t["source_family"] for t in tasks)
    assert len(tasks) == 82 and len(cases) == 647
    assert len(basic_rows) == 10 and len(fixed_rows) == 24
    assert all(t["assembly_revision"] == "local" for t in tasks)
    result = {
        "schema_version": 1, "release_id": RELEASE_ID, "source_commit": SOURCE_COMMIT,
        "generator": {"path": "scripts/prepare_reference_records.py", "sha256": file_sha(Path(__file__))},
        "scope": "Frozen task/case identities plus selected excerpts of already existing evidence. No new experiments or numerical validation.",
        "release_catalog": {"path": "catalog.json", "sha256": sha(catalog_bytes)},
        "release_bank": {"path": "qbank.zip", **checksums["qbank.zip"]},
        "dataset_revision_note": "All 82 assembly revisions are literal local. Current upstream Hugging Face revision is not an RC6 pin. Frozen descriptor and per-asset hashes identify this release.",
        "metric_note": "The release contains historical max-NRMSE grading metadata; the paper experiment snapshot separately records the RMS aggregation used for reported results. No historical validation metric is silently converted.",
        "counts": {"tasks": len(tasks), "research_tasks": 80,
            "formal_case_roles": len(cases), "sample_roles": sum(len(t["sample_roles"]) for t in tasks),
            "task_families": dict(task_counts), "formal_case_families": dict(formal_counts),
            "formal_case_roles_with_hash_matched_numerical_evidence_excerpt": sum(bool(c["evidence"]) for c in cases),
            "other_flow_case_roles_with_source_assembly_excerpt_only": len(flow_rows)},
        "evidence_limitations": [
            "This is an evidence index, not complete independent validation of every reference.",
            "Basic 2D flow evidence combines eight analytic formulas and two Lethe refinement studies. Only one selected numerical case has an independent OpenFOAM comparison in the indexed materials.",
            "For the 210 adapted PDE cases, source consumption and reference replay are distinct from independent numerical validation.",
            "The 320 other-flow references retain their release unvalidated-reference-rc profile. Structural/self-grade checks are not independent numerical validation.",
            "Raw arrays, large solver outputs and complete source documents are not copied into this supplement. Source locators and hashes identify originals; excerpts contain only selected recorded fields.",
            "Reference hashes are distinct from grading hashes. Later grading changes do not imply reference arrays were regenerated."],
        "tasks": tasks, "cases": cases, "evidence_excerpts": evidence,
        "evidence_sources": list(sources.values())}
    write(out / "reference_records.json", result)
    print(json.dumps(result["counts"], ensure_ascii=False, indent=2))


if __name__ == "__main__":
    main()


==> supplement/scripts/rebuild_evaluation_snapshot.py <==
"""Reconstruct evaluation files from RC6 and a content-addressed overlay.

Standard library only. Never starts an agent, solver, container, or cloud job.
Archive SHA256 identifies the original inputs. Rebuilt directories reproduce
file contents, not ZIP compression metadata, timestamps, or model trajectories.
"""

import argparse
import hashlib
import json
from pathlib import Path, PurePosixPath
import zipfile


def sha_file(path):
    with path.open('rb') as stream:
        return hashlib.file_digest(stream, 'sha256').hexdigest()


def safe_relative(name):
    rel = PurePosixPath(name)
    if rel.is_absolute() or '..' in rel.parts or '\\' in name or ':' in name:
        raise ValueError('Unsafe relative path in manifest')
    return rel


def check_release(release, manifest, tasks):
    names = {'catalog.json', 'qbank.zip'}
    names.update(t['base_public_archive'] for t in tasks)
    for name in sorted(names):
        safe_relative(name)
        spec = manifest['base_release']['archives'][name]
        path = release / name
        if path.stat().st_size != spec['size_bytes'] or sha_file(path) != spec['sha256']:
            raise ValueError('Base release mismatch: ' + name)


def verify_overlay(overlay, manifest, tasks):
    required = {spec['blob'] for t in tasks for kind in ['public_files', 'private_files']
                for spec in t[kind].values() if spec['source'] == 'overlay'}
    for digest in sorted(required):
        data = overlay.read('blobs/' + digest)
        if hashlib.sha256(data).hexdigest() != digest:
            raise ValueError('Overlay content mismatch: ' + digest)
    for task in tasks:
        for kind in ['public_files', 'private_files']:
            for name, spec in task[kind].items():
                safe_relative(name)
                if spec['source'] == 'overlay' and spec['sha256'] != spec['blob']:
                    raise ValueError('Invalid overlay mapping')


def copy_and_hash(stream, target, expected):
    target.parent.mkdir(parents=True, exist_ok=True)
    digest = hashlib.sha256()
    with target.open('xb') as output:
        for chunk in iter(lambda: stream.read(1024 * 1024), b''):
            digest.update(chunk)
            output.write(chunk)
    if digest.hexdigest() != expected:
        raise ValueError('Reconstructed content mismatch: ' + str(target))


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--release-dir', type=Path, required=True)
    parser.add_argument('--manifest', type=Path, required=True)
    parser.add_argument('--overlay', type=Path, required=True)
    parser.add_argument('--task', action='append', help='Task slug; repeat to select several')
    parser.add_argument('--output-dir', type=Path)
    parser.add_argument('--verify-only', action='store_true')
    args = parser.parse_args()
    manifest = json.loads(args.manifest.read_text(encoding='utf-8'))
    tasks = [t for t in manifest['tasks'] if not args.task or t['task'] in args.task]
    if not tasks or (args.task and set(args.task) != {t['task'] for t in tasks}):
        raise ValueError('Unknown task selection')
    check_release(args.release_dir, manifest, tasks)
    if sha_file(args.overlay) != manifest['overlay_archive']['sha256']:
        raise ValueError('Overlay archive does not match manifest')
    with zipfile.ZipFile(args.overlay) as overlay:
        verify_overlay(overlay, manifest, tasks)
        if args.verify_only:
            print('Verified base archives, overlay blobs, and mappings for', len(tasks), 'tasks.')
            print('No files reconstructed; no agent or numerical solver executed.')
            return
        if args.output_dir is None:
            raise ValueError('--output-dir is required unless --verify-only is used')
        output = args.output_dir.resolve()
        release = args.release_dir.resolve()
        if output == release or release in output.parents:
            raise ValueError('Output must be outside the immutable base release')
        if output.exists() and any(output.iterdir()):
            raise ValueError('Output directory must be new or empty')
        output.mkdir(parents=True, exist_ok=True)
        with zipfile.ZipFile(release / 'qbank.zip') as bank:
            for task in tasks:
                with zipfile.ZipFile(release / task['base_public_archive']) as public:
                    for kind, source_zip, prefix in [('public', public, ''), ('private', bank, task['path'] + '/')]:
                        for name, spec in task[kind + '_files'].items():
                            rel = safe_relative(name)
                            target = output / task['task'] / kind / Path(*rel.parts)
                            archive = overlay if spec['source'] == 'overlay' else source_zip
                            source = 'blobs/' + spec['blob'] if spec['source'] == 'overlay' else prefix + name
                            with archive.open(source) as stream:
                                copy_and_hash(stream, target, spec['sha256'])
                print('Reconstructed and hashed:', task['task'])
        print('Every reconstructed file matches its declared content SHA256.')
        print('This does not reproduce ZIP bytes, development histories, or model outputs.')


if __name__ == '__main__':
    main()


==> supplement/scripts/render_complete_results.py <==
"""Reproduce the Appendix C result table from the manuscript snapshot."""

import argparse
import json
from pathlib import Path
from statistics import mean

ROOT = Path(__file__).resolve().parents[1]


def render_table(data):
    lines = [
        r"\begin{table}[!t]",
        r"\centering",
        r"\small",
        r"\renewcommand{\arraystretch}{0.94}",
        r"\begin{tabularx}{\linewidth}{@{}Xlcccccc@{}}",
        r"\toprule",
        r" & & \multicolumn{2}{c}{Varying physical inputs} & \multicolumn{2}{c}{Fixed problems} & & \\",
        r"\cmidrule(lr){3-4}\cmidrule(lr){5-6}",
        r"Model & Effort & Score & USD/task & Score & USD/task & Overall & Reports \\",
        r"\midrule",
    ]
    previous_model = None
    for cid in data["reported_case_ids"]:
        cfg = data["configs"][cid]
        records = list(data["task_results"][cid].values())
        assert all(
            record["native_currency"] == cfg["native_currency"] for record in records
        )
        factor = (
            data["currency_conversion"]["usd_per_cny"]
            if cfg["native_currency"] == "CNY"
            else 1
        )
        varying = [r for r in records if r["family"] in {"pde", "flow"}]
        fixed = [r for r in records if r["family"] == "fixed"]
        assert len(records) == len(varying) + len(fixed)

        def score(group):
            return f"{100 * mean(r['reward'] for r in group):.2f}"

        def cost(group):
            return f"{factor * mean(r['recorded_api_cost'] for r in group):.4f}"

        if cfg["model"] != previous_model and previous_model is not None:
            lines.append(r"\addlinespace[1pt]")
        name = cfg["display_name"] if cfg["model"] != previous_model else ""
        columns = [
            name,
            cfg["effort"],
            score(varying),
            cost(varying),
            score(fixed),
            cost(fixed),
            score(records),
            f"{len(records)}/{data['computational_task_count']}",
        ]
        lines.append(" & ".join(columns) + r" \\")
        previous_model = cfg["model"]
    release = data["release_id"].rsplit("-", 1)[-1].upper()
    lines.extend(
        [
            r"\bottomrule",
            r"\end{tabularx}",
            r"\caption{Scores and mean recorded API costs on " + release + r". Scores are on a 0--100 scale. The last column gives the number of valid task reports out of 80.}",
            r"\label{tab:all-cases}",
            r"\end{table}",
        ]
    )
    return "\n".join(lines) + "\n"


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--input", type=Path, default=ROOT / "supplement/experiment_results.json"
    )
    parser.add_argument(
        "--table", type=Path, default=ROOT / "tables/all_case_results.tex"
    )
    args = parser.parse_args()
    data = json.loads(args.input.read_bytes())
    args.table.parent.mkdir(parents=True, exist_ok=True)
    args.table.write_bytes(render_table(data).encode("utf-8"))


if __name__ == "__main__":
    main()


==> supplement/scripts/render_experiment_results.py <==
"""Render manuscript tables and figures from a frozen, validated result snapshot.

First run with --input build/ch5/experiment_snapshot.json to export the public
aggregate and per-task result data. Subsequent runs default to that public file.
No benchmark controller or provider API is imported or called.
"""

import argparse
from collections import Counter
import json
from pathlib import Path
from statistics import mean, median
import sys

ROOT = Path(__file__).resolve().parents[1]
if (ROOT / "build" / "plot-deps").is_dir():
    sys.path.insert(0, str(ROOT / "build" / "plot-deps"))

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import numpy as np

EFFORTS = ["none", "low", "medium", "high", "xhigh", "max"]
SHORT = {
    "none": "N",
    "low": "L",
    "medium": "M",
    "high": "H",
    "xhigh": "X",
    "max": "Max",
}
MODELS = {
    "gpt-5.6-luna": ("GPT-5.6 Luna", "#0072B2", "o"),
    "gpt-6-luna": ("GPT-6 Luna", "#D55E00", "^"),
    "gpt-5.6-sol": ("GPT-5.6 Sol", "#009E73", "s"),
    "gpt-6-sol": ("GPT-6 Sol", "#8064A2", "D"),
    "gpt-6.1-sol": ("GPT-6.1 Sol", "#C44E52", "v"),
    "gpt-6-astra": ("GPT-6 Astra", "#303030", "*"),
    "deepseek-flash": ("DeepSeek V4.1 Flash", "#7A5195", "o"),
}


FX = {
    "date": "2026-10-30",
    "source": "https://www.ecb.europa.eu/stats/policy_and_exchange_rates/euro_reference_exchange_rates/html/index.eu.html",
    "usd_per_eur": 1.1172,
    "cny_per_eur": 7.4326,
    "usd_per_cny": 1.1172 / 7.4326,
}


def selected_cohort(data, ids):
    """Aggregate every case over the actual selected intersection."""
    records = data["records"]
    common = sorted(set.intersection(*(set(records[cid]) for cid in ids)))
    assert common, "No common reported tasks"
    first = records[ids[0]]
    groups = {
        name: [t for t in common if first[t]["family"] == name]
        for name in ["pde", "flow", "fixed"]
    }
    capability = groups["pde"] + groups["flow"]
    assert all(groups.values()), "A reported task family is empty"
    rows = []
    for cid in ids:
        rr = records[cid]
        for task in common:
            assert rr[task]["family"] == first[task]["family"], (cid, task, "family")
            assert {(c["case"], c["public"]) for c in rr[task]["cases"]} == {
                (c["case"], c["public"]) for c in first[task]["cases"]
            }, (cid, task, "cases")

        def average(tasks, key):
            values = [rr[t][key] for t in tasks]
            assert all(v is not None for v in values), (cid, key, "missing value")
            return mean(values)

        def split_reward(tasks, public):
            return (
                mean(
                    mean(c["score"] for c in rr[t]["cases"] if c["public"] == public)
                    for t in tasks
                )
                if tasks
                else None
            )

        paired = [
            t
            for t in capability
            if any(c["public"] for c in rr[t]["cases"])
            and any(not c["public"] for c in rr[t]["cases"])
        ]
        hidden = [t for t in capability if any(not c["public"] for c in rr[t]["cases"])]
        elapsed = [
            c["elapsed_seconds"]
            for t in common
            for c in rr[t]["cases"]
            if isinstance(c.get("elapsed_seconds"), (int, float))
        ]
        cfg = data["configs"][cid]
        provider = cfg.get("provider", "openai")
        currency = "CNY" if provider == "deepseek" else "USD"
        assert all(rr[t]["native_currency"] == currency for t in common), (
            cid,
            "currency",
        )
        row = dict(
            case=cid,
            model=cfg["model"],
            effort=cfg["effort"],
            provider=provider,
            currency=currency,
            reward=average(common, "reward"),
            mean_api_cost=average(common, "recorded_api_cost"),
            unknown_requests=sum(rr[t]["unknown_requests"] for t in common),
            paired_task_count=len(paired),
            hidden_task_count=len(hidden),
            paired_public_reward=split_reward(paired, True),
            paired_hidden_reward=split_reward(paired, False),
            hidden_reward=split_reward(hidden, False),
            status_counts=dict(
                Counter(c["status_class"] for t in common for c in rr[t]["cases"])
            ),
            capability_status_counts=dict(
                Counter(c["status_class"] for t in capability for c in rr[t]["cases"])
            ),
            median_invocation_seconds=median(elapsed) if elapsed else None,
            runtime_policy_counts=dict(
                Counter(rr[t]["runtime_policy_revision"] for t in common)
            ),
        )
        for group, tasks in dict(groups, capability=capability).items():
            row[group + "_reward"] = average(tasks, "reward")
            if group in ["capability", "fixed"]:
                row["mean_" + group + "_api_cost"] = average(tasks, "recorded_api_cost")
                row[group + "_unknown_requests"] = sum(
                    rr[t]["unknown_requests"] for t in tasks
                )
        rows.append(row)
    return dict(
        tasks=common,
        task_counts={k: len(v) for k, v in groups.items()},
        case_count=sum(len(first[t]["cases"]) for t in common),
        capability_case_count=sum(len(first[t]["cases"]) for t in capability),
        rows=rows,
    )


def prepare_selected_comparison(data):
    """Select the reported cases from frozen records only."""
    if "records" not in data:
        assert "reward_cost_selected" in data
        return data
    openai = [
        cid
        for cid, c in data["configs"].items()
        if c.get("provider", "openai") == "openai"
    ]
    deepseek = [
        cid
        for cid, c in data["configs"].items()
        if c.get("provider") == "deepseek" and c["effort"] == "high"
    ]
    assert len(openai) == 16 and len(deepseek) == 1, "Unexpected reported case set"
    ids = openai + deepseek
    records = data["records"]
    data["reward_cost_selected"] = selected_cohort(data, ids)
    data["currency_conversion"] = FX
    data["reported_case_ids"] = ids
    data["reported_science_records"] = sum(len(records[cid]) for cid in ids)
    data["reported_runtime_policy_counts"] = dict(
        Counter(
            r["runtime_policy_revision"] for cid in ids for r in records[cid].values()
        )
    )
    data["full80"] = [r for r in data["full80"] if r["case"] in ids]
    return data


def percent(x):
    return f"{100*x:.2f}"


def save_figure(fig, name):
    path = ROOT / "figures" / name
    fig.savefig(
        path.with_suffix(".pdf"),
        metadata={
            "Title": name.replace("_", " "),
            "Author": "CAE-Bench",
            "CreationDate": None,
        },
    )
    fig.savefig(path.with_suffix(".png"), dpi=220)
    plt.close(fig)


def clean_axis(ax):
    ax.spines[["top", "right"]].set_visible(False)
    ax.grid(color="#DDE3E8", linewidth=0.55)
    ax.set_axisbelow(True)
    ax.tick_params(direction="out", length=3)


def export_public(data):
    public = {k: v for k, v in data.items() if k not in ["records", "all_providers"]}
    if "records" in data:
        public["configs"] = {
            k: v for k, v in data["configs"].items() if k in data["reported_case_ids"]
        }
        public["task_results"] = {}
        for cid, records in data["records"].items():
            if cid not in data["reported_case_ids"]:
                continue
            public["task_results"][cid] = {}
            for task, r in records.items():
                cases = r["cases"]

                def score(public_case):
                    values = [c["score"] for c in cases if c["public"] == public_case]
                    return sum(values) / len(values) if values else None

                public["task_results"][cid][task] = {
                    k: r[k]
                    for k in [
                        "reward",
                        "family",
                        "report_sha256",
                        "submission_sha256",
                        "runtime_policy_revision",
                        "recorded_api_cost",
                        "native_currency",
                        "unknown_requests",
                    ]
                }
                public["task_results"][cid][task].update(
                    public_reward=score(True),
                    hidden_reward=score(False),
                    public_cases=sum(c["public"] for c in cases),
                    hidden_cases=sum(not c["public"] for c in cases),
                    runtime_policy=r["runtime_policy"],
                    case_results=[
                        {
                            k: c[k]
                            for k in [
                                "case",
                                "score",
                                "status",
                                "public",
                                "elapsed_seconds",
                            ]
                        }
                        for c in cases
                    ],
                )
    path = ROOT / "figures" / "data" / "experiment_results.json"
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(
        json.dumps(public, indent=2, ensure_ascii=False) + "\n", encoding="utf-8"
    )
    return public


def render_tables(data):
    directory = ROOT / "tables"
    directory.mkdir(exist_ok=True)
    rows = data["medium"]["rows"]
    n = data["medium"]["task_counts"]
    cap = n["pde"] + n["flow"]
    lines = [
        r"\begin{table}[!htbp]",
        r"\centering",
        r"\small",
        r"\begin{tabularx}{\linewidth}{@{}Xrrrrr@{}}",
        r"\toprule",
        rf"Model & \shortstack{{Varying physical\\inputs\\({cap})}} & \shortstack{{PDE\\({n['pde']})}} & \shortstack{{Fluid mechanics\\({n['flow']})}} & \shortstack{{Fixed-problem\\({n['fixed']})}} & \shortstack{{All\\({sum(n.values())})}} \\",
        r"\midrule",
    ]
    for row in rows:
        values = [
            percent(row[k])
            for k in [
                "capability_reward",
                "pde_reward",
                "flow_reward",
                "fixed_reward",
                "reward",
            ]
        ]
        lines.append(MODELS[row["model"]][0] + " & " + " & ".join(values) + r" \\")
    lines += [
        r"\bottomrule",
        r"\end{tabularx}",
        rf"\caption{{Medium-effort model comparison on {sum(n.values())} common computational tasks ({data['medium']['case_count']} cases). Each entry averages the task scores in the indicated group. The mean is then multiplied by 100. The varying physical inputs column combines the prescribed-PDE and fluid-mechanics tasks. Parentheses give task counts. A score need not equal the percentage of cases receiving full score.}}",
        r"\label{tab:medium-results}",
        r"\end{table}",
    ]
    (directory / "medium_results.tex").write_text(
        "\n".join(lines) + "\n", encoding="utf-8"
    )

    lines = [
        r"\begin{table}[!htbp]",
        r"\centering",
        r"\small",
        r"\begin{tabularx}{\linewidth}{@{}Xrrrrr@{}}",
        r"\toprule",
        r"Comparison & \shortstack{Model\\cases} & PDE & \shortstack{Fluid\\mechanics} & Fixed-problem & Cases \\",
        r"\midrule",
    ]
    for key, title in [
        ("medium", "Medium model comparison"),
        ("effort", "Luna effort comparison"),
        ("reward_cost_selected", "Score--cost comparison"),
    ]:
        c = data[key]
        n = c["task_counts"]
        lines.append(
            f"{title} & {len(c['rows'])} & {n['pde']} & {n['flow']} & {n['fixed']} & {c['case_count']}"
            + r" \\"
        )
    lines += [
        r"\bottomrule",
        r"\end{tabularx}",
        r"\caption{Tasks included in each comparison. Within each row, every model case is evaluated on the same tasks.}",
        r"\label{tab:experiment-cohorts}",
        r"\end{table}",
    ]
    (directory / "experiment_cohorts.tex").write_text(
        "\n".join(lines) + "\n", encoding="utf-8"
    )

    c = data["reward_cost_selected"]
    n = c["task_counts"]
    cap = n["pde"] + n["flow"]
    lines = [
        r"\begin{table}[!htbp]",
        r"\centering",
        r"\small",
        r"\begin{tabularx}{\linewidth}{@{}Xlrrrr@{}}",
        r"\toprule",
        rf"Model & Effort & \shortstack{{Varying physical\\inputs\\({cap})}} & \shortstack{{Fixed-problem\\({n['fixed']})}} & \shortstack{{All\\({sum(n.values())})}} & \shortstack{{API cost\\USD/task}} \\",
        r"\midrule",
    ]
    for row in sorted(
        c["rows"],
        key=lambda r: (list(MODELS).index(r["model"]), EFFORTS.index(r["effort"])),
    ):
        factor = FX["usd_per_cny"] if row["currency"] == "CNY" else 1
        fee = f"{row['mean_api_cost']*factor:.4f}" + (
            r"\textsuperscript{*}" if row["unknown_requests"] else ""
        )
        lines.append(
            f"{MODELS[row['model']][0]} & {row['effort']} & {percent(row['capability_reward'])} & {percent(row['fixed_reward'])} & {percent(row['reward'])} & {fee}"
            + r" \\"
        )
    lines += [
        r"\bottomrule",
        r"\end{tabularx}",
        rf"\caption{{Scores and API cost estimates for the {len(c['rows'])} model cases on the same {sum(n.values())} tasks. API cost is averaged over the selected development records for the same tasks. An asterisk marks an estimate that omits requests with unknown usage. DeepSeek's peak-rate CNY estimate is converted to USD using the rate in Appendix~\ref{{app:experiments}}. These estimates are not invoices.}}",
        r"\label{tab:all-cases}",
        r"\end{table}",
    ]
    (directory / "all_case_results.tex").write_text(
        "\n".join(lines) + "\n", encoding="utf-8"
    )

    lines = [
        r"\begin{table}[!htbp]",
        r"\centering",
        r"\small",
        r"\begin{tabularx}{\linewidth}{@{}Xlr@{}}",
        r"\toprule",
        r"Model & Effort & 80-task score \\",
        r"\midrule",
    ]
    for row in sorted(
        data["full80"],
        key=lambda r: (
            list(MODELS).index(data["configs"][r["case"]]["model"]),
            EFFORTS.index(data["configs"][r["case"]]["effort"]),
        ),
    ):
        cfg = data["configs"][row["case"]]
        lines.append(
            f"{MODELS[cfg['model']][0]} & {cfg['effort']} & {percent(row['reward'])}"
            + r" \\"
        )
    lines += [
        r"\bottomrule",
        r"\end{tabularx}",
        r"\caption{Scores over all 80 computational tasks. We include model cases with valid reports for every computational task. Infrastructure tests are excluded. These scores cover a different task set from Table~\ref{tab:medium-results}.}",
        r"\label{tab:full-suite-results}",
        r"\end{table}",
    ]
    (directory / "full_suite_results.tex").write_text(
        "\n".join(lines) + "\n", encoding="utf-8"
    )


def effort_figure(data):
    fig, axes = plt.subplots(1, 2, figsize=(7.4, 3.25))
    fig.subplots_adjust(left=0.085, right=0.985, top=0.85, bottom=0.25, wspace=0.25)
    rows = data["effort"]["rows"]
    counts = data["effort"]["task_counts"]
    capability_count = counts["pde"] + counts["flow"]
    for ax, key, title in [
        (
            axes[0],
            "capability_reward",
            f"(a) Varying physical inputs ({capability_count})",
        ),
        (axes[1], "fixed_reward", f"(b) Fixed-problem tasks ({counts['fixed']})"),
    ]:
        for model in ["gpt-5.6-luna", "gpt-6-luna"]:
            rr = [
                next(r for r in rows if r["model"] == model and r["effort"] == e)
                for e in EFFORTS
            ]
            label, color, marker = MODELS[model]
            ax.plot(
                range(6),
                [100 * r[key] for r in rr],
                marker=marker,
                color=color,
                label=label,
                linewidth=1.4,
                markersize=4.5,
            )
        ax.set_xticks(range(6), ["none", "low", "medium", "high", "xhigh", "max"])
        ax.set_title(title, loc="left", fontweight="bold")
        ax.set(
            xlabel="Configured reasoning effort",
            ylabel="Mean task score (%)",
            ylim=(0, 105),
        )
        clean_axis(ax)
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(
        handles,
        labels,
        loc="lower center",
        ncol=2,
        frameon=False,
        bbox_to_anchor=(0.5, 0.005),
    )
    save_figure(fig, "reasoning_effort")


def heldout_figure(data):
    c = data["medium"]
    rows = c["rows"]
    y = np.arange(len(rows))
    paired_counts = {r["paired_task_count"] for r in rows}
    assert (
        len(paired_counts) == 1
    ), "Public/held-out task identities differ across cases"
    paired_count = paired_counts.pop()
    fig, axes = plt.subplots(
        1, 2, figsize=(7.4, 4.35), sharey=True, gridspec_kw={"width_ratios": [1, 1.05]}
    )
    fig.subplots_adjust(left=0.19, right=0.975, top=0.88, bottom=0.34, wspace=0.20)
    ax = axes[0]
    pub = np.array([100 * r["paired_public_reward"] for r in rows])
    hid = np.array([100 * r["paired_hidden_reward"] for r in rows])
    for i in y:
        ax.plot([pub[i], hid[i]], [i, i], color="#A9B5BE", linewidth=1)
    ax.scatter(pub, y, color="#D55E00", marker="o", s=28, label="Public cases")
    ax.scatter(hid, y, color="#0072B2", marker="s", s=28, label="Held-out cases")
    ax.set_yticks(y, [MODELS[r["model"]][0] for r in rows])
    ax.invert_yaxis()
    ax.set(xlim=(0, 100), xlabel="Mean task score (%)")
    ax.set_title(
        f"(a) Within-task comparison ({paired_count})", loc="left", fontweight="bold"
    )
    clean_axis(ax)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.16), ncol=2, frameon=False)
    ax = axes[1]
    cats = [
        "Full score",
        "Partial score",
        "Scoring rejection",
        "Output failure",
        "Execution failure",
    ]
    labels = [
        "Full score",
        "Partial score",
        "Scoring rejection",
        "Output failure",
        "Submission/execution failure",
    ]
    colors = ["#009E73", "#8BC8B0", "#E5A35B", "#9C7BB0", "#6E7882"]
    left = np.zeros(len(rows))
    for cat, label, color in zip(cats, labels, colors):
        val = np.array(
            [
                100
                * r["capability_status_counts"].get(cat, 0)
                / c["capability_case_count"]
                for r in rows
            ]
        )
        ax.barh(
            y,
            val,
            left=left,
            color=color,
            height=0.56,
            label=label,
            edgecolor="white",
            linewidth=0.25,
        )
        left += val
    assert np.allclose(left, 100)
    ax.set(xlim=(0, 100), xlabel="Fraction of cases (%)")
    ax.set_title(
        f"(b) Case outcomes ({c['capability_case_count']} cases)",
        loc="left",
        fontweight="bold",
    )
    clean_axis(ax)
    ax.tick_params(axis="y", left=False, labelleft=False)
    ax.legend(
        loc="upper center",
        bbox_to_anchor=(0.5, -0.16),
        ncol=1,
        frameon=False,
        fontsize=8,
        handlelength=1.5,
        labelspacing=0.35,
    )
    save_figure(fig, "heldout_reliability")


def reward_cost_figure(data):
    rows = data["reward_cost_selected"]["rows"]
    counts = data["reward_cost_selected"]["task_counts"]
    capability_count = counts["pde"] + counts["flow"]
    fig, axes = plt.subplots(2, 1, figsize=(7.4, 6.0))
    fig.subplots_adjust(left=0.10, right=0.975, top=0.79, bottom=0.085, hspace=0.48)
    offsets = [
        {
            ("gpt-5.6-luna", "none"): (-15, -14),
            ("gpt-5.6-luna", "low"): (-8, 7),
            ("gpt-5.6-luna", "medium"): (7, 6),
            ("gpt-5.6-luna", "high"): (-14, 7),
            ("gpt-5.6-luna", "xhigh"): (-10, 8),
            ("gpt-5.6-luna", "max"): (5, 7),
            ("gpt-6-luna", "none"): (5, -14),
            ("gpt-6-luna", "low"): (-8, 7),
            ("gpt-6-luna", "medium"): (-15, -15),
            ("gpt-6-luna", "high"): (-15, -15),
            ("gpt-6-luna", "xhigh"): (2, 7),
            ("gpt-6-luna", "max"): (6, -14),
        },
        {
            ("gpt-5.6-luna", "none"): (6, -14),
            ("gpt-5.6-luna", "low"): (-15, -3),
            ("gpt-5.6-luna", "medium"): (7, 6),
            ("gpt-5.6-luna", "high"): (-15, 5),
            ("gpt-5.6-luna", "xhigh"): (-12, 7),
            ("gpt-5.6-luna", "max"): (-18, -14),
            ("gpt-6-luna", "none"): (-12, -14),
            ("gpt-6-luna", "low"): (6, 4),
            ("gpt-6-luna", "medium"): (-18, 5),
            ("gpt-6-luna", "high"): (-15, -15),
            ("gpt-6-luna", "xhigh"): (1, 7),
            ("gpt-6-luna", "max"): (6, -14),
        },
    ]
    for rid, (reward_key, cost_key, unknown_key, title) in enumerate(
        [
            (
                "capability_reward",
                "mean_capability_api_cost",
                "capability_unknown_requests",
                f"(a) Varying physical inputs ({capability_count})",
            ),
            (
                "fixed_reward",
                "mean_fixed_api_cost",
                "fixed_unknown_requests",
                f"(b) Fixed-problem tasks ({counts['fixed']})",
            ),
        ]
    ):
        ax = axes[rid]
        for model in MODELS:
            rr = [r for r in rows if r["model"] == model]
            rr.sort(key=lambda r: EFFORTS.index(r["effort"]))
            name, color, marker = MODELS[model]

            def usd(r):
                return r[cost_key] * (
                    FX["usd_per_cny"] if r["currency"] == "CNY" else 1
                )

            if len(rr) > 1:
                ax.plot(
                    [usd(r) for r in rr],
                    [100 * r[reward_key] for r in rr],
                    color=color,
                    alpha=0.55,
                    linewidth=0.9,
                )
            for r in rr:
                x, y = usd(r), 100 * r[reward_key]
                assert x > 0
                ax.scatter(
                    [x],
                    [y],
                    marker=marker,
                    s=44 if marker != "*" else 75,
                    facecolors="white" if r[unknown_key] else color,
                    edgecolors=color,
                    linewidths=1.1,
                    zorder=4,
                )
                if len(rr) > 1:
                    ax.annotate(
                        SHORT[r["effort"]],
                        (x, y),
                        xytext=offsets[rid][(model, r["effort"])],
                        textcoords="offset points",
                        fontsize=8,
                        color=color,
                    )
                elif model == "deepseek-flash":
                    ax.annotate(
                        "high",
                        (x, y),
                        xytext=(6, -13),
                        textcoords="offset points",
                        fontsize=8,
                        color=color,
                    )
                elif rid == 1 and model in ["gpt-6-sol", "gpt-6.1-sol"]:
                    offset = (14, -34) if model == "gpt-6-sol" else (8, -15)
                    ax.annotate(
                        "6 Sol" if model == "gpt-6-sol" else "6.1 Sol",
                        (x, y),
                        xytext=offset,
                        textcoords="offset points",
                        fontsize=7.5,
                        color=color,
                        arrowprops={"arrowstyle": "-", "color": color, "lw": 0.6},
                    )
        ax.set_xscale("log")
        ax.set_xlabel("Mean recorded API cost (USD/task)")
        ax.set_ylabel("Mean task score (%)")
        ax.set_title(title, loc="left", fontweight="bold", pad=8)
        ax.set_ylim((15, 65) if rid == 0 else (45, 105))
        ax.set_xlim(0.0035, 6)
        clean_axis(ax)
    handles = [
        Line2D(
            [], [], color=color, marker=marker, linestyle="", markersize=5, label=name
        )
        for name, color, marker in MODELS.values()
    ]
    handles.append(
        Line2D(
            [],
            [],
            color="#444444",
            marker="o",
            markerfacecolor="white",
            linestyle="",
            label="Incomplete usage record",
        )
    )
    fig.legend(
        handles=handles,
        loc="upper center",
        bbox_to_anchor=(0.52, 0.995),
        ncol=3,
        frameon=False,
        fontsize=8.5,
        title="Luna: N none, L low, M medium, H high, X xhigh, Max max\nSol/Astra: medium; DeepSeek: high",
        title_fontsize=8,
    )
    save_figure(fig, "reward_cost")


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--input",
        type=Path,
        default=ROOT / "figures" / "data" / "experiment_results.json",
    )
    args = parser.parse_args()
    snapshot = json.loads(args.input.read_text(encoding="utf-8"))
    if "representative_case_ids" in snapshot:
        parser.error(
            "This renderer uses the earlier matched-task snapshot. See supplement/README.md for the current tables."
        )
    data = export_public(prepare_selected_comparison(snapshot))
    plt.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "font.size": 9,
            "axes.titlesize": 9.5,
            "axes.labelsize": 9,
            "xtick.labelsize": 8,
            "ytick.labelsize": 8.5,
            "legend.fontsize": 8.5,
            "axes.linewidth": 0.7,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.facecolor": "white",
        }
    )
    render_tables(data)
    effort_figure(data)
    heldout_figure(data)
    reward_cost_figure(data)
    print("Rendered tables and three figures from snapshot", data["source_updated_at"])


if __name__ == "__main__":
    main()


==> supplement/src/caeoj/__init__.py <==
"""Public, physics-independent CAE contract helpers."""
from .runtime import install_aliases

install_aliases()


==> supplement/src/caeoj/__main__.py <==
from .cli import main

raise SystemExit(main())


==> supplement/src/caeoj/case_grading.py <==
"""Self-contained case evaluation. Configurations select trusted code, never imports."""
from dataclasses import dataclass, field
import hashlib
import inspect
import math
from importlib.resources import files as package_files
from importlib.metadata import version
import sys
import json
from pathlib import Path, PurePosixPath

import jsonschema
import numpy as np

from . import runtime
from .grading_metrics import evaluate_field, evaluate_observation
from .grading_policy import resolve_policy, validate_policy
from .sdk import load_problem
from .validation import ContractError, check_result, read_hdf5, read_mesh, resolve_file


def canonical(value):
    return json.dumps(value, sort_keys=True, separators=(',', ':'), allow_nan=False).encode()


def sha(path):
    h = hashlib.sha256()
    with Path(path).open('rb') as f:
        for chunk in iter(lambda: f.read(1024 * 1024), b''): h.update(chunk)
    return h.hexdigest()


def parse_config(text):
    def unique(pairs):
        result = {}
        for key, value in pairs:
            if key in result: raise ValueError('Duplicate case grading key: ' + key)
            result[key] = value
        return result
    def bad(value): raise ValueError('Nonfinite case grading value: ' + value)
    value = json.loads(text, object_pairs_hook=unique, parse_constant=bad)
    schema = json.loads(Path(__file__).with_name('case-grading.schema.json').read_text(encoding='utf-8'))
    try: jsonschema.Draft202012Validator(schema).validate(value)
    except jsonschema.ValidationError as exc: raise ValueError('Invalid case grading: ' + exc.message) from exc
    ids = [c['id'] for c in value['checks']]
    if len(set(ids)) != len(ids): raise ValueError('Repeated evaluation ID')
    scoring = value.get('scoring')
    if scoring and (not all(math.isfinite(scoring[k]) for k in ('full_credit', 'zero_credit')) or
                    not scoring['full_credit'] < scoring['zero_credit']):
        raise ValueError('Finite full_credit must be less than finite zero_credit')
    return value


def direct_config(policy):
    validate_policy(policy)
    return {'version': 1, 'checks': [{'id': 'outputs', 'evaluator': 'direct_outputs',
            'reference': 'reference.h5', 'policy': policy}]}


@dataclass
class Assets:
    root: Path
    hashes: dict = field(default_factory=dict)
    used: dict = field(default_factory=dict)
    arrays: dict = field(default_factory=dict)

    def file(self, name):
        if not isinstance(name, str) or '\\' in name or ':' in name:
            raise ValueError('Asset must be a relative POSIX path')
        relative = PurePosixPath(name)
        if relative.is_absolute() or not relative.parts or any(x in ('', '.', '..') for x in name.split('/')):
            raise ValueError('Unsafe grading asset path: ' + name)
        path = self.root
        for part in relative.parts:
            path = path / part
            if path.is_symlink() or getattr(path, 'is_junction', lambda: False)():
                raise ValueError('Grading assets cannot be links')
        if not path.resolve().is_relative_to(self.root.resolve()) or not path.is_file():
            raise ValueError('Missing or unsafe grading asset: ' + name)
        self.hashes[name] = sha(path)
        return path

    def h5(self, name):
        path = self.file(name)
        if name not in self.arrays: self.arrays[name] = read_hdf5(path)
        return self.arrays[name]

    def array(self, name, key):
        values = self.h5(name)
        if key not in values: raise ValueError('Missing reference/observation array: ' + key)
        self.used.setdefault(name, set()).add(key)
        return values[key]

    def finish(self):
        for name, values in self.arrays.items():
            if set(values) != self.used.get(name, set()):
                raise ValueError('Unbound grading arrays in ' + name)


def _direct(problem, check, assets):
    if set(check) != {'id', 'evaluator', 'reference', 'policy'}:
        raise ValueError('Invalid direct_outputs parameters')
    reference = assets.h5(check['reference'])
    diagnostics = check_result(problem, reference)
    if not diagnostics['valid']: raise ContractError(diagnostics)
    assets.used.setdefault(check['reference'], set()).update(reference)
    policy = resolve_policy(check['policy'], problem)
    def evaluate(result):
        fields = {}
        for name, spec in problem.manifest['outputs'].items():
            actual, expected = result[spec['array']], reference[spec['array']]
            if spec['dtype'] == 'float64':
                record = evaluate_field(problem, name, actual, expected, policy['fields'][name])
            else:
                record = {'passed': bool(np.array_equal(actual, expected)),
                          'failed_values': int(np.count_nonzero(actual != expected))}
            record['observation'] = {k: spec[k] for k in ('quantity', 'unit', 'components', 'location', 'time_axis')}
            fields[name] = record
        return {'passed': all(r['passed'] for r in fields.values()), 'fields': fields}
    return evaluate


def _sample_points(problem, check, assets):
    required = {'id', 'evaluator', 'source_output', 'components', 'observations', 'reference', 'rule'}
    if set(check) != required: raise ValueError('Invalid field.sample_points parameters')
    spec = problem.manifest['outputs'].get(check['source_output'])
    if not spec or spec['dtype'] != 'float64': raise ValueError('Sampling requires a declared float64 output')
    loc = problem.manifest['locations'][spec['location']]
    if (problem.manifest['spatial_dimension'] != 2 or loc['kind'] != 'mesh' or
            loc['entity'] != 'node' or spec['value_kind'] != 'point'):
        raise ValueError('P1 sampling requires a 2D mesh-node point field')
    mesh = read_mesh(resolve_file(problem.path.parent, problem.manifest['meshes'][loc['mesh']]['file'], '.msh'), geometry=True)
    if any(mesh['connectivity'][tag][0] != 2 for tag in mesh['elements'][2]):
        raise ValueError('P1 sampling requires first-order triangular domain cells')
    labels = check['components']
    if (not labels or len(set(labels)) != len(labels) or
            labels != [v for v in spec['components'] if v in labels]):
        raise ValueError('Components must be a nonempty canonical subset of the output labels')
    columns = [spec['components'].index(x) for x in labels]
    obs, ref = check['observations'], check['reference']
    if set(obs) != {'file', 'points', 'ids', 'times', 'cells'}:
        raise ValueError('Observation binding requires points, ids, times and containing cells')
    if set(ref) != {'file', 'array', 'ids', 'times', 'unit'} or ref['unit'] != spec['unit']:
        raise ValueError('Reference unit/binding mismatch')
    points = assets.array(obs['file'], obs['points'])
    ids = assets.array(obs['file'], obs['ids'])
    times = assets.array(obs['file'], obs['times'])
    cells = assets.array(obs['file'], obs['cells'])
    if (ids.dtype != np.dtype('int64') or ids.ndim != 1 or not len(ids) or
            len(np.unique(ids)) != len(ids) or points.dtype != np.dtype('float64') or
            points.shape != (len(ids), 2) or not np.all(np.isfinite(points)) or
            cells.dtype != np.dtype('int64') or cells.shape != ids.shape):
        raise ValueError('Invalid observation points, IDs or containing cells')
    if (times.dtype != np.dtype('float64') or times.ndim != 1 or not len(times) or
            not np.all(np.isfinite(times)) or np.any(np.diff(times) <= 0)):
        raise ValueError('Invalid observation time axis')
    output_times = problem.arrays[problem.manifest['time_axes'][spec['time_axis']]]
    time_indices = []
    for t in times:
        match = np.flatnonzero(output_times == t)
        if len(match) != 1: raise ValueError('Observation times must exactly match submitted times')
        time_indices.append(int(match[0]))
    rows = {int(v): i for i, v in enumerate(problem.arrays[loc['ids']])}
    indices, barycentric = [], []
    for point, cell in zip(points, cells):
        if int(cell) not in mesh['elements'][2]: raise ValueError('Unknown containing domain cell')
        _, conn = mesh['connectivity'][int(cell)]
        if any(n not in rows for n in conn): raise ValueError('Sample cell nodes missing from output location')
        xyz = np.array([mesh['node_coordinates'][n] for n in conn], dtype=float)
        if np.ptp(xyz[:, 2]) != 0: raise ValueError('Sampling mesh must lie in the xy plane')
        vertices = xyz[:, :2]
        matrix = np.column_stack((vertices[1]-vertices[0], vertices[2]-vertices[0]))
        scale = np.max(np.abs(matrix))
        if scale == 0 or abs(np.linalg.det(matrix/scale)) <= 64*np.finfo(float).eps:
            raise ValueError('Degenerate sampling triangle')
        coordinates = np.linalg.solve(matrix, point-vertices[0])
        weights = np.array([1-coordinates.sum(), *coordinates])
        if np.any(weights < -64*np.finfo(float).eps) or np.any(weights > 1+64*np.finfo(float).eps):
            raise ValueError('Observation point is outside its declared containing cell')
        weights = np.clip(weights, 0., 1.); weights /= weights.sum()
        indices.append([rows[n] for n in conn]); barycentric.append(weights)
    expected = assets.array(ref['file'], ref['array'])
    if (expected.dtype != np.dtype('float64') or expected.shape != (len(times), len(ids), len(labels)) or
            not np.all(np.isfinite(expected)) or
            not np.array_equal(assets.array(ref['file'], ref['ids']), ids) or
            assets.array(ref['file'], ref['ids']).dtype != ids.dtype or
            not np.array_equal(assets.array(ref['file'], ref['times']), times) or
            assets.array(ref['file'], ref['times']).dtype != times.dtype):
        raise ValueError('Reference must cover all requested points, times and components')
    # Reuse the numerical condition schema, without manufacturing a Problem.
    validate_policy({'version': 1, 'fields': {'observation': check['rule']}})
    def validate_tree(node):
        if 'all' in node or 'any' in node:
            for child in node.get('all', node.get('any')): validate_tree(child)
        elif 'weight_field' in node:
            raise ValueError('Point observations use equal sample weights; weight_field is not supported')
    validate_tree(check['rule'])
    indices, barycentric = np.array(indices), np.array(barycentric)
    def evaluate(result):
        values = result[spec['array']].reshape(len(output_times), len(rows), -1)
        selected = values[np.array(time_indices)[:, None, None], indices[None, :, :]][..., columns]
        scale = np.max(np.abs(selected), axis=2, keepdims=True)
        scaled = np.divide(selected, scale, out=np.zeros_like(selected), where=scale != 0)
        actual = np.sum(scaled*barycentric[None,:,:,None], axis=2)*scale[:,:,0,:]
        record = evaluate_observation(actual, expected, check['rule'], ids=ids, times=times)
        record['observation'] = {'quantity': spec['quantity'], 'unit': spec['unit'],
                                 'components': labels, 'ids': ids.tolist(), 'times': times.tolist()}
        return record
    return evaluate


def _evaluators(problem):
    registry = {'direct_outputs': _direct, 'field.sample_points': _sample_points}
    for name in runtime.selected(problem.manifest):
        for identity, target in runtime.descriptor()['extensions'][name].get('evaluators', {}).items():
            if identity in registry: raise ValueError('Repeated trusted evaluator ID: ' + identity)
            registry[identity] = runtime.load_symbol(target)
    return registry


@dataclass
class PreparedCase:
    problem: object
    checks: list
    evidence: dict
    assets: Assets
    input_assets: dict
    scoring: dict | None = None

    def verify_assets(self):
        for name, expected in self.evidence['input_assets'].items():
            if sha(self.input_assets[name]) != expected: raise ValueError('Evaluation input changed after preflight')
        for name, expected in self.evidence['assets'].items():
            if sha(self.assets.file(name)) != expected: raise ValueError('Evaluation asset changed after preflight')

    def evaluate(self, result):
        self.verify_assets()
        diagnostics = check_result(self.problem, result)
        if not diagnostics['valid']: return {'status': 'invalid_output', 'score': 0, 'contract': diagnostics, **self.evidence}
        records = {}
        for name, evaluator, evaluate in self.checks:
            record = evaluate(result)
            if type(record.get('passed')) is not bool: raise ValueError('Evaluator must return boolean passed')
            records[name] = {'evaluator': evaluator, **record}
        if self.scoring is None:
            score = int(all(x['passed'] for x in records.values()))
            extra = {}
        else:
            errors, hard_failure = [], False
            def collect(record):
                nonlocal hard_failure
                if 'fields' in record:
                    for child in record['fields'].values(): collect(child)
                elif 'children' in record:
                    for child in record['children']: collect(child)
                elif 'condition' in record:
                    for group in record['groups']:
                        value = group['value']
                        errors.append(math.inf if value == 'overflow' else float(value))
                elif not record['passed']:
                    # Exact integer/bool checks and normalization overflow are hard failures.
                    hard_failure = True
            for record in records.values(): collect(record)
            if not errors and not hard_failure:
                raise ValueError('Continuous scoring requires numerical NRMSE observations')
            error = max(errors, default=math.inf)
            full, zero = self.scoring['full_credit'], self.scoring['zero_credit']
            score = 0.0 if hard_failure or error >= zero else 1.0 if error <= full else (zero-error)/(zero-full)
            extra = {'total_nrmse': error if math.isfinite(error) else 'overflow',
                     'scoring': self.scoring}
        status = 'accepted' if score == 1 else 'partial_credit' if score > 0 else 'wrong_answer'
        return {'status': status, 'score': score, 'checks': records, **extra, **self.evidence}


def prepare_case(problem, grading_path):
    path = Path(grading_path)
    assets = Assets(path.parent.resolve())
    config = parse_config(assets.file(path.name).read_text(encoding='utf-8'))
    scoring = config.get('scoring')
    if scoring:
        def continuous_rule(node):
            if 'all' in node:
                for child in node['all']: continuous_rule(child)
            elif (node.get('metric') != 'nrmse' or node.get('time') != 'per_time' or
                  node.get('components') != 'per_component' or node.get('limit') != scoring['full_credit']):
                raise ValueError('max_nrmse scoring requires per-time/per-component NRMSE rules at full_credit')
        for check in config['checks']:
            if check['evaluator'] in ('direct_outputs', 'field.normalized_outputs'):
                policy = resolve_policy(check['policy'], problem)
                if not policy['fields']: raise ValueError('Continuous scoring requires floating outputs')
                for rule in policy['fields'].values(): continuous_rule(rule)
            elif check['evaluator'] == 'field.sample_points':
                continuous_rule(check['rule'])
            else:
                raise ValueError('Evaluator does not support max_nrmse scoring')
    registry = _evaluators(problem); checks = []; code = {}
    for check in config['checks']:
        evaluator = registry.get(check['evaluator'])
        if evaluator is None: raise ValueError('Unknown or unavailable evaluator: ' + check['evaluator'])
        code_path = Path(inspect.getfile(evaluator))
        code[check['evaluator']] = sha(code_path)
        checks.append((check['id'], check['evaluator'], evaluator(problem, check, assets)))
    assets.finish()
    # Include the shared numerical/structural implementation, not only dispatch code.
    for filename in json.loads(Path(__file__).with_name('public-runtime.json').read_text(encoding='utf-8'))['files']:
        code['core/'+filename] = sha(Path(__file__).with_name(filename))
    code['core/case-grading.schema.json'] = sha(Path(__file__).with_name('case-grading.schema.json'))
    code['core/problem.schema.json'] = sha(Path(__file__).with_name('problem.schema.json'))
    selected = runtime.selected(problem.manifest)
    binding = {name: runtime.descriptor()['extensions'][name] for name in selected}
    for extension in binding.values():
        for resource in extension.get('files', []):
            package, *parts = PurePosixPath(resource).parts
            data = package_files(package).joinpath(*parts).read_bytes()
            code['extension/'+resource] = hashlib.sha256(data).hexdigest()
    names = [problem.path.name, problem.manifest['data_file']]
    names += [v['file'] for table in ('meshes','geometries') for v in problem.manifest[table].values()]
    input_assets = {name: problem.path.parent/name for name in names}
    evidence = {'grading_sha256': hashlib.sha256(canonical(config)).hexdigest(),
                'assets': dict(assets.hashes), 'evaluator_code_sha256': code,
                'input_assets': {name: sha(path) for name,path in input_assets.items()},
                'runtime_binding_sha256': hashlib.sha256(canonical(binding)).hexdigest(),
                'dependencies': {name: version(name) for name in ('numpy','h5py','gmsh','jsonschema')},
                'python': '.'.join(map(str,sys.version_info[:3]))}
    evidence['evaluation_sha256'] = hashlib.sha256(canonical(evidence)).hexdigest()

    return PreparedCase(problem, checks, evidence, assets, input_assets, scoring)


def grade_case(input_path, output_path, grading_path):
    try:
        problem = load_problem(input_path)
    except (OSError, ValueError, RuntimeError, ContractError, ImportError) as exc:
        return {'status': 'input_error', 'score': None, 'message': str(exc)}
    try:
        prepared = prepare_case(problem, grading_path)
    except Exception as exc:
        return {'status': 'evaluation_error', 'score': None, 'message': type(exc).__name__+': '+str(exc)}
    try: result = read_hdf5(output_path)
    except (OSError, ValueError, ContractError) as exc:
        return {'status': 'invalid_output', 'score': 0, 'message': str(exc), **prepared.evidence}
    try: return prepared.evaluate(result)
    except Exception as exc:
        return {'status': 'evaluation_error', 'score': None, 'message': type(exc).__name__+': '+str(exc), **prepared.evidence}


==> supplement/src/caeoj/cli.py <==
"""Uniform candidate-facing contract checking and grading commands."""
import argparse
from importlib.metadata import PackageNotFoundError, version
import json

from .case_grading import grade_case
from .validation import ContractError, validate_input, validate_output


class UsageError(ValueError):
    """Command-line syntax error, emitted as structured JSON."""


class Parser(argparse.ArgumentParser):
    def error(self, message):
        raise UsageError(message)


def _version():
    try:
        return version('cae-bench-oj')
    except PackageNotFoundError:
        return 'uninstalled'


def main(argv=None):
    parser = Parser(prog='caeoj')
    parser.add_argument('--version', action='version', version=_version())
    commands = parser.add_subparsers(dest='command', required=True)
    input_parser = commands.add_parser('validate-input', help='Check input contract and assembled declarations')
    input_parser.add_argument('input')
    output_parser = commands.add_parser('validate-output', help='Check output contract, not answer accuracy')
    output_parser.add_argument('--input', required=True)
    output_parser.add_argument('--output', required=True)
    grade_parser = commands.add_parser('grade', help='Evaluate a complete submission using case grading.json')
    grade_parser.add_argument('--input', required=True)
    grade_parser.add_argument('--output', required=True)
    grade_parser.add_argument('--grading', required=True, help='Case reference/grading.json')
    info_parser = commands.add_parser('info', help='Describe installed tools and input contract support')
    info_parser.add_argument('--input', help='Input problem.json whose support should be inspected')
    try:
        args = parser.parse_args(argv)
        if args.command == 'validate-input':
            result = validate_input(args.input)
        elif args.command == 'validate-output':
            result = validate_output(args.input, args.output)
        elif args.command == 'info':
            from . import runtime
            result = runtime.bundle_info()
            if args.input:
                from .validation import read_json, schema_errors
                manifest = read_json(args.input)
                errors = schema_errors(manifest)
                if errors:
                    raise ContractError({'valid': False, 'errors': errors})
                result = runtime.describe(manifest)
            result = {'core_version': _version(), **result}
        else:
            result = grade_case(args.input, args.output, args.grading)
    except ContractError as exc:
        result = exc.report
    except (OSError, ValueError, RuntimeError, ImportError) as exc:
        print(json.dumps({'status': 'tool_error', 'error': type(exc).__name__,
                          'message': str(exc)}, indent=2, ensure_ascii=True))
        return 2
    print(json.dumps(result, indent=2, ensure_ascii=True, allow_nan=False))
    if 'valid' in result:
        return 0 if result['valid'] else 1
    if 'score' in result:
        return 2 if result['score'] is None else 0 if result['score'] == 1 else 1
    return 0


==> supplement/src/caeoj/grading_metrics.py <==
"""Chunked, scale-safe field metrics and positive condition-tree evaluation."""
import math
import numpy as np

CHUNK_SIZE = 65536


def _number(value):
    return float(value) if math.isfinite(value) else 'overflow'


def _scaled_ratio(scale, value, denominator_scale, denominator_value):
    if value == 0:
        return 0.0
    if denominator_value == 0:
        return math.inf
    sm, se = math.frexp(scale)
    vm, ve = math.frexp(value)
    dm, de = math.frexp(denominator_scale)
    nm, ne = math.frexp(denominator_value)
    try:
        return math.ldexp(sm * vm / (dm * nm), se + ve - de - ne)
    except OverflowError:
        return math.inf


def _difference_parts(left, right):
    """Nonnegative mantissa/exponent for abs(left-right), even above DBL_MAX.

    Compute the direct difference first to preserve cancellation accuracy. Only
    overflowing entries are recomputed at half scale; no offset is subtracted
    from the submitted value before computing its actual error.
    """
    with np.errstate(over='ignore'):
        difference = np.abs(left - right)
    overflow = np.isinf(difference)
    if np.any(overflow):
        with np.errstate(over='ignore', under='ignore'):
            halved = np.abs(left / 2 - right / 2)
        difference = np.where(overflow, halved, difference)
    mantissa, exponent = np.frexp(difference)
    return mantissa, exponent + overflow.astype(np.int32)


def _offset_ratio(actual, reference, offset, atol, rtol):
    """abs(a-b)/(atol+rtol*abs(b-offset)), without overflowing terms."""
    em, ee = _difference_parts(actual, reference)
    bm, be = _difference_parts(reference, offset)
    am, ae = math.frexp(atol)
    rm, re = math.frexp(rtol)
    # Products use bounded mantissas; exponent sums retain subnormal tolerances.
    relative_m = rm * bm
    relative_e = re + be
    common_e = np.maximum(np.where(relative_m > 0, relative_e, -100000),
                          ae if am else -100000)
    with np.errstate(over='ignore', under='ignore', invalid='ignore', divide='ignore'):
        denominator = (np.ldexp(relative_m, relative_e-common_e) +
                       np.ldexp(np.full_like(bm, am), ae-common_e))
        ratio = np.ldexp(np.divide(em, denominator,
                                  out=np.full_like(em, np.inf), where=denominator > 0),
                         ee-common_e)
    ratio[em == 0] = 0.
    return ratio


def evaluate_field(problem, name, actual, expected, tree):
    spec = problem.manifest['outputs'][name]
    ids = problem.arrays[problem.manifest['locations'][spec['location']]['ids']]
    times = problem.arrays[problem.manifest['time_axes'][spec['time_axis']]]
    weights = {key: problem.arrays[value['array']][0, :, 0]
               for key, value in problem.manifest['fields'].items()
               if value['kind'] == 'scalar' and value['location'] == spec['location']}
    return evaluate_observation(actual, expected, tree, ids=ids, times=times, weights=weights)


def evaluate_observation(actual, expected, tree, *, ids, times, weights=None):
    """Score aligned observations without inventing an input/output manifest."""
    weight_fields = weights or {}
    # Tensor components have the same flattening order as the output contract.
    shape = (actual.shape[0], actual.shape[1], -1)
    actual, expected = actual.reshape(shape), expected.reshape(shape)
    cache = {}

    def statistics(node):
        key = (node['time'], node['components'], node.get('weight_field'),
               node.get('atol', 0), node.get('rtol', 0), node.get('count', 'scalar_values'),
               node.get('reference_offset', 0))
        if key in cache:
            return cache[key]
        weights = None
        if 'weight_field' in node:
            weights = weight_fields[node['weight_field']]
        weight_scale = float(np.max(weights)) if weights is not None else 1.0
        groups = []
        time_groups = [[i] for i in range(len(times))] if node['time'] == 'per_time' else [range(len(times))]
        component_groups = [[i] for i in range(actual.shape[2])] if node['components'] == 'per_component' else [range(actual.shape[2])]
        for ts in time_groups:
            for cs in component_groups:
                def chunks():
                    for t in ts:
                        for start in range(0, actual.shape[1], CHUNK_SIZE):
                            end = min(start + CHUNK_SIZE, actual.shape[1])
                            # Basic slices avoid copying the full field for component selection.
                            sl = slice(cs[0], cs[-1] + 1)
                            yield t, start, actual[t, start:end, sl], expected[t, start:end, sl]
                scale = ref_scale = 0.0
                overflow_difference = overflow_reference = False
                for _, _, a, b in chunks():
                    with np.errstate(over='ignore'):
                        delta = np.abs(a - b)
                    if np.any(np.isinf(delta)):
                        overflow_difference = True
                        scale = float(np.finfo(np.float64).max)
                    else:
                        scale = max(scale, float(np.max(delta)))
                    with np.errstate(over='ignore'):
                        centered = np.abs(b - node.get('reference_offset', 0))
                    if np.any(np.isinf(centered)):
                        overflow_reference = True
                        ref_scale = float(np.finfo(np.float64).max)
                    else:
                        ref_scale = max(ref_scale, float(np.max(centered)))
                scale = scale or 1.0
                ref_scale = ref_scale or 1.0
                error_sum = ref_sum = weight_sum = 0.0
                failed = count = 0
                maximum = scaled_max = 0.0
                worst = None
                for t, start, a, b in chunks():
                    if overflow_difference:
                        error = np.abs(a / scale - b / scale)
                    else:
                        error = np.abs(a - b) / scale
                    bn = (b / ref_scale - node.get('reference_offset', 0) / ref_scale
                          if overflow_reference else (b - node.get('reference_offset', 0)) / ref_scale)
                    w = (weights[start:start + len(a)] / weight_scale)[:, None] if weights is not None else np.ones((len(a), 1))
                    error_sum += float(np.sum(w * error**2))
                    ref_sum += float(np.sum(w * bn**2))
                    weight_sum += float(np.sum(w)) * len(cs)
                    with np.errstate(over='ignore', invalid='ignore', divide='ignore'):
                        tolerance = np.full_like(error, node.get('atol', 0) / scale)
                        if node.get('rtol', 0):
                            tolerance += node['rtol'] * (np.abs(b) / scale)
                        matches = np.isclose(a, b, atol=node.get('atol', 0), rtol=node.get('rtol', 0))
                        ratio = np.divide(error, tolerance, out=np.full_like(error, np.inf), where=tolerance > 0)
                        ratio[(error == 0) & (tolerance == 0)] = 0
                    if node.get('reference_offset', 0) != 0:
                        ratio = _offset_ratio(a, b, node['reference_offset'],
                                              node.get('atol', 0), node.get('rtol', 0))
                        matches = ratio <= 1.
                    if node.get('count') == 'spatial_points':
                        failed += int(np.count_nonzero(~np.all(matches, axis=1)))
                        count += len(a)
                    else:
                        failed += int(np.count_nonzero(~matches))
                        count += error.size
                    local_index = np.unravel_index(int(np.argmax(error)), error.shape)
                    local_max = float(error[local_index])
                    if worst is None or local_max > maximum:
                        maximum = local_max
                        worst = {'time_index': int(t), 'time': float(times[t]),
                                 'id': int(ids[start + local_index[0]]),
                                 'component_index': int(cs[local_index[1]])}
                    scaled_max = max(scaled_max, float(np.max(ratio)))
                groups.append({'time_index': int(ts[0]) if len(ts) == 1 else None,
                               'component_index': int(cs[0]) if len(cs) == 1 else None,
                               'scale': scale, 'ref_scale': ref_scale, 'rms': math.sqrt(error_sum / weight_sum),
                               'ref_rms': math.sqrt(ref_sum / weight_sum), 'maximum': maximum,
                               'max_scaled': scaled_max, 'failed_values': failed,
                               'total_values': count, 'worst_location': worst})
        cache[key] = groups
        return groups

    def visit(node):
        if 'all' in node or 'any' in node:
            op = 'all' if 'all' in node else 'any'
            children = [visit(child) for child in node[op]]
            passed = all(c['passed'] for c in children) if op == 'all' else any(c['passed'] for c in children)
            return {'operator': op, 'passed': passed, 'children': children}
        metric = node['metric']
        records = []
        for group in statistics(node):
            scale = group['scale']
            limit = node.get('limit', 0)
            if metric in ('pointwise', 'violation_fraction'):
                value = group['failed_values'] / group['total_values']
                passed = group['failed_values'] == 0 if metric == 'pointwise' else value <= limit
            elif metric == 'max_scaled':
                value = group['max_scaled']; passed = value <= limit
            elif metric == 'nrmse':
                denominator_scale = max(group['ref_scale'], node['scale_floor'])
                denominator = max(group['ref_rms'] * (group['ref_scale'] / denominator_scale),
                                  node['scale_floor'] / denominator_scale)
                value = _scaled_ratio(scale, group['rms'], denominator_scale, denominator)
                passed = value <= limit
            else:
                normalized = group['rms'] if metric == 'rmse' else group['maximum']
                value = normalized * scale
                passed = normalized <= limit / scale
            record = {k: group[k] for k in ('time_index', 'component_index', 'worst_location')}
            record.update(value=_number(value), passed=bool(passed))
            if metric in ('pointwise', 'violation_fraction'):
                record.update(failed_values=group['failed_values'], total_values=group['total_values'])
            records.append(record)
        return {'condition': node, 'passed': all(r['passed'] for r in records), 'groups': records}
    return visit(tree)


==> supplement/src/caeoj/grading_policy.py <==
"""Versioned public grading policy, validation and participant descriptions."""
from copy import deepcopy
import json
import math
from pathlib import Path

import jsonschema
import numpy as np

def parse_policy(text):
    def reject(token):
        raise ValueError(f'Nonfinite grading JSON token: {token}')
    def unique(pairs):
        result = {}
        for key, value in pairs:
            if key in result:
                raise ValueError(f'Duplicate grading JSON key: {key}')
            result[key] = value
        return result
    policy = json.loads(text, parse_constant=reject,
                        object_pairs_hook=unique)
    validate_policy(policy)
    return policy


def load_policy(path):
    return parse_policy(Path(path).read_text(encoding='utf-8'))


def validate_policy(policy, problem=None):
    schema = json.loads(Path(__file__).with_name('grading.schema.json').read_text(encoding='utf-8'))
    try:
        jsonschema.Draft202012Validator(schema).validate(policy)
    except RecursionError as exc:
        raise ValueError('Grading condition nesting is too deep') from exc
    except jsonschema.ValidationError as exc:
        raise ValueError(f'Invalid grading policy at {list(exc.absolute_path)}: {exc.message}') from exc
    def walk(node, depth=0):
        if depth > 32:
            raise ValueError('Grading condition nesting exceeds 32')
        if 'all' in node or 'any' in node:
            for child in node.get('all', node.get('any')):
                walk(child, depth + 1)
        else:
            if isinstance(node.get('reference_offset'), dict) and policy['version'] != 2:
                raise ValueError('Input reference_offset requires grading policy version 2')
            for value in node.values():
                if isinstance(value, (float, int)):
                    try:
                        finite = math.isfinite(value)
                    except OverflowError:
                        finite = False
                    if not finite:
                        raise ValueError('Grading numbers must be finite')
            if node.get('count') == 'spatial_points' and node['components'] != 'joint':
                raise ValueError('spatial_points requires joint components')
    trees = (list(policy['fields'].values()) if policy['version'] == 1 else
             [entry['rule'] for entry in policy.get('quantities', {}).values()] +
             ([policy['default']] if 'default' in policy else []))
    for tree in trees:
        walk(tree)
    if problem is None:
        return policy
    if policy['version'] == 2:
        validate_policy(_bind_quantities(policy, problem), problem)
        return policy
    outputs = problem.manifest['outputs']
    floating = {k for k, v in outputs.items() if v['dtype'] == 'float64'}
    if set(policy['fields']) != floating:
        raise ValueError(f'Policy must cover exactly floating outputs: {sorted(floating)}')
    def bind(node, spec):
        if 'all' in node or 'any' in node:
            for child in node.get('all', node.get('any')):
                bind(child, spec)
        elif 'weight_field' in node:
            weight_spec = problem.manifest['fields'].get(node['weight_field'])
            if (not weight_spec or weight_spec['location'] != spec['location'] or
                    weight_spec['dtype'] != 'float64' or weight_spec['kind'] != 'scalar'):
                raise ValueError('Weight field must be a float64 scalar at the output location')
            weights = problem.arrays[weight_spec['array']]
            # Output arrays are not normally input arrays. The location's IDs give N.
            location = problem.manifest['locations'][spec['location']]
            n = len(problem.arrays[location['ids']])
            if weights.shape != (1, n, 1) or not np.all(np.isfinite(weights)) or not np.all(weights > 0):
                raise ValueError('Weight field must have shape [1,N,1] and finite positive values')
    for name, tree in policy['fields'].items():
        bind(tree, outputs[name])
    return policy


def _bind_quantities(policy, problem):
    """Bind only declared outputs; never infer a quantity from its logical name."""
    fields = {}
    for name, spec in problem.manifest['outputs'].items():
        if spec['dtype'] != 'float64':
            continue
        entry = policy.get('quantities', {}).get(spec['quantity'])
        if entry is not None:
            if entry['unit'] != spec['unit']:
                raise ValueError(f'Grading unit mismatch for output {name}')
            tree = deepcopy(entry['rule'])
        elif 'default' in policy:
            tree = deepcopy(policy['default'])
        else:
            raise ValueError(f'No grading rule for output quantity {spec["quantity"]}')

        def bind(node):
            if 'all' in node or 'any' in node:
                for child in node.get('all', node.get('any')):
                    bind(child)
            elif isinstance(node.get('reference_offset'), dict):
                parameter = node['reference_offset']['parameter']
                constant = problem.manifest.get('physics', {}).get('parameters', {}).get(parameter)
                if (not isinstance(constant, dict) or set(constant) != {'value', 'unit'} or
                        type(constant['value']) not in (int, float) or constant['unit'] != spec['unit']):
                    raise ValueError(f'Invalid grading reference parameter {parameter} for {name}')
                try:
                    finite = math.isfinite(constant['value'])
                except OverflowError:
                    finite = False
                if not finite:
                    raise ValueError(f'Nonfinite grading reference parameter {parameter}')
                node['reference_offset'] = constant['value']
        bind(tree)
        fields[name] = tree
    return {'version': 1, 'fields': fields}


def resolve_policy(policy, problem):
    """Return the numerical field policy, preserving the source policy object."""
    validate_policy(policy, problem)
    return _bind_quantities(policy, problem) if policy['version'] == 2 else policy


def render_policy(policy):
    """Describe exactly the same tree used by the grader, without author metadata."""
    validate_policy(policy)
    def describe(node):
        if 'all' in node or 'any' in node:
            op = ' 且 ' if 'all' in node else ' 或 '
            return '(' + op.join(describe(c) for c in node.get('all', node.get('any'))) + ')'
        metric = node['metric']
        scope = ('每个输出时刻' if node['time'] == 'per_time' else '合并全部输出时刻')
        scope += '、' + ('每个分量分别计算' if node['components'] == 'per_component' else '合并全部分量')
        offset = node.get('reference_offset', 0)
        if isinstance(offset, dict):
            reference_scale = f"|参考−输入 physics.parameters.{offset['parameter']}.value|"
        else:
            reference_scale = f"|参考−({offset})|" if offset != 0 else "|参考|"
        tolerance = f"|输出−参考| ≤ {node.get('atol')} + {node.get('rtol')}×{reference_scale}"
        if metric == 'pointwise':
            text = '全部值满足 ' + tolerance
        elif metric == 'violation_fraction':
            count = '空间点（该点所有分量均满足才算通过）' if node.get('count') == 'spatial_points' else '标量值'
            text = f"不满足 {tolerance} 的{count}比例 ≤ {node['limit']}"
        elif metric == 'max_scaled':
            text = f"max(|误差|/(atol+rtol×{reference_scale})) ≤ {node['limit']}，atol={node['atol']}，rtol={node['rtol']}"
        elif metric == 'nrmse':
            text = f"RMSE / max(√加权平均(({reference_scale})²), {node['scale_floor']}) ≤ {node['limit']}"
        else:
            text = f"{'RMSE' if metric == 'rmse' else '最大绝对误差'} ≤ {node['limit']}"
        weight = f"，按输入字段 {node['weight_field']} 加权" if 'weight_field' in node else '，等采样权重'
        return f'[{scope}{weight}：{text}；所有计算范围均须达标]'
    lines = ['所有输出字段均须通过各自规则；整数和布尔场精确一致，IDs、时间轴和结构严格匹配。',
             'RMSE、最大绝对误差和 scale_floor 使用字段单位；NRMSE、比例及缩放误差无量纲。',
             'RMSE=√加权平均(误差²)，参考 RMS=√加权平均(参考²)。所有阈值包含等号。',
             '合并时刻采用等时刻权重；空间权重仅影响 RMS，比例按数量计数。',
             '缩放误差分母为零时，零误差记为0，非零误差记为∞。',
             'reference_offset默认0；只改变相对尺度，不改变误差、输入或输出；仅按本策略明确声明的数值或输入参数绑定，不自动推断压力基准。']
    if policy['version'] == 1:
        lines.extend(f'- `{name}`：{describe(tree)}。' for name, tree in sorted(policy['fields'].items()))
    else:
        lines.append('按每例 outputs 的 quantity 及单位绑定实际逻辑字段；未请求的量不评分，同 quantity 的所有输出均须通过。')
        lines.extend(f'- quantity `{name}`，单位 `{entry["unit"]}`：{describe(entry["rule"])}。'
                     for name, entry in sorted(policy.get('quantities', {}).items()))
        if 'default' in policy:
            lines.append('- 其他 float64 输出：' + describe(policy['default']) + '。')
    return '\n'.join(lines) + '\n'


==> supplement/src/caeoj/mesh_geometry.py <==
"""Geometry of supported first-order cells; independent of mesh tag ordering."""
from collections import Counter, defaultdict
from itertools import product

import numpy as np

# Gmsh first-order types, local facet vertices in the Gmsh node convention.
FACETS = {
    2: ((0,1),(1,2),(2,0)),
    3: ((0,1),(1,2),(2,3),(3,0)),
    4: ((0,1,2),(0,3,1),(1,3,2),(2,3,0)),
    5: ((0,1,2,3),(4,5,6,7),(0,4,5,1),(1,5,6,2),(2,6,7,3),(3,7,4,0)),
    6: ((0,1,2),(3,4,5),(0,3,4,1),(1,4,5,2),(2,5,3,0)),
    7: ((0,1,2,3),(0,4,1),(1,4,2),(2,4,3),(3,4,0)),
}


def exterior_facets(mesh, dimension):
    """Return exterior facet node sets and their unique adjacent volume cell."""
    counts = Counter(); owner = {}
    for tag in mesh['elements'][dimension]:
        typ, conn = mesh['connectivity'][tag]
        if typ not in FACETS:
            raise ValueError('Geometry requires first-order triangle/quad/tet/hex/prism/pyramid cells')
        for local in FACETS[typ]:
            key = frozenset(conn[i] for i in local)
            counts[key] += 1; owner[key] = tag
    if any(n > 2 for n in counts.values()):
        raise ValueError('Nonmanifold cell facets are not supported')
    return {key:owner[key] for key,n in counts.items() if n == 1}


def boundary_geometry(problem, location):
    """Return facet centroids, outward normals and measures in location ID order.

    In 2D measures are edge lengths; in 3D they are facet areas.
    Triangulates planar quad facets; rejects degenerate/nonplanar facets.
    """
    loc = problem.manifest['locations'][location]
    d = problem.manifest['spatial_dimension']
    if loc['kind'] != 'mesh' or loc['entity'] != 'element' or loc['dimension'] != d-1:
        raise ValueError('Expected a codimension-one element location')
    mesh = problem.meshes[loc['mesh']]; exterior = exterior_facets(mesh,d)
    centers=[]; normals=[]; measures=[]
    for tag in problem.arrays[loc['ids']]:
        typ,conn = mesh['connectivity'][int(tag)]
        if typ not in ((1,) if d == 2 else (2,3)):
            raise ValueError('Expected first-order boundary edges/triangles/quads')
        key = frozenset(conn)
        if key not in exterior: raise ValueError('Boundary facet is not exterior')
        points=np.array([mesh['node_coordinates'][i][:d] for i in conn])
        center=points.mean(axis=0)
        cell=mesh['connectivity'][exterior[key]][1]
        inside=np.mean([mesh['node_coordinates'][i][:d] for i in cell],axis=0)
        if d == 2:
            tangent=points[1]-points[0];measure=np.linalg.norm(tangent)
            normal=np.array([tangent[1],-tangent[0]])
        else:
            cross=np.cross(points[1]-points[0],points[2]-points[0])
            length=np.linalg.norm(cross)
            if not length:raise ValueError('Degenerate boundary facet')
            normal=cross/length;measure=length/2
            if len(points)==4:
                scale=max(np.max(np.linalg.norm(points-center,axis=1)),np.finfo(float).tiny)
                if abs(np.dot(points[3]-points[0],normal)) > 1e-10*scale:
                    raise ValueError('Geometry requires planar quad boundary facets')
                other=np.cross(points[2]-points[0],points[3]-points[0])
                if np.dot(cross,other)<=0:raise ValueError('Folded quad boundary facet')
                other_area=np.linalg.norm(other)/2
                center=(measure*points[:3].mean(axis=0)+other_area*points[[0,2,3]].mean(axis=0))/(measure+other_area)
                measure+=other_area
        if measure<=0 or not np.isfinite(measure):raise ValueError('Degenerate boundary facet')
        normal=normal/np.linalg.norm(normal)
        if np.dot(normal,center-inside)<0:normal=-normal
        if np.dot(normal,center-inside)<=0:raise ValueError('Ambiguous outward boundary normal')
        centers.append(center);normals.append(normal);measures.append(measure)
    return np.array(centers),np.array(normals),np.array(measures)


def periodic_face_pairs(problem, location, partner, translation):
    """Match translated exterior facets with opposite normals, independent of IDs.

    Uses spatial bins of facet centroids, then verifies every vertex. Ambiguous
    coincident facets and non-bijective maps are rejected.
    """
    locs=problem.manifest['locations'];d=problem.manifest['spatial_dimension']
    mesh=problem.meshes[locs[location]['mesh']]
    if locs[partner]['mesh']!=locs[location]['mesh']:raise ValueError('Periodic faces require the same mesh')
    left=problem.arrays[locs[location]['ids']];right=problem.arrays[locs[partner]['ids']]
    if len(left)!=len(right):raise ValueError('Periodic sides have different facet counts')
    ca,na,_=boundary_geometry(problem,location);cb,nb,_=boundary_geometry(problem,partner)
    delta=np.asarray(translation,dtype=float)
    if delta.shape!=(d,) or not np.all(np.isfinite(delta)):raise ValueError('Invalid periodic translation')
    scale=np.max(np.ptp(mesh['coordinates'][:,:d],axis=0))
    tolerance=1e-10*scale+8*np.finfo(float).eps*np.max(np.abs(mesh['coordinates']))
    if tolerance<=0:raise ValueError('Degenerate periodic geometry')
    origin=cb.min(axis=0);bins=defaultdict(list)
    def key(x):return tuple(np.floor((x-origin)/tolerance).astype('int64'))
    for j,x in enumerate(cb):bins[key(x)].append(j)
    def vertices(tag):return np.array([mesh['node_coordinates'][n][:d] for n in mesh['connectivity'][int(tag)][1]])
    used=set();pairs=[]
    for i,tag in enumerate(left):
        point=ca[i]+delta;bucket=key(point);candidates=[];a=vertices(tag)+delta
        for offset in product((-1,0,1),repeat=d):
            for j in bins.get(tuple(x+y for x,y in zip(bucket,offset)),()):
                if not np.allclose(point,cb[j],rtol=0,atol=tolerance):continue
                b=vertices(right[j])
                if len(a)!=len(b):continue
                match=np.max(np.abs(a[:,None,:]-b[None,:,:]),axis=-1)<=tolerance
                if np.all(match.sum(axis=0)==1) and np.all(match.sum(axis=1)==1):candidates.append(j)
        if len(candidates)!=1 or candidates[0] in used:raise ValueError('Periodic facet map is missing, ambiguous or non-bijective')
        j=candidates[0]
        if not np.allclose(na[i],-nb[j],rtol=0,atol=1e-8):raise ValueError('Periodic outward normals must be opposite')
        used.add(j);pairs.append((int(tag),int(right[j])))
    return pairs


==> supplement/src/caeoj/runtime.py <==
"""Trusted, installed contract assembly. No chapter or physical model dispatch."""
from copy import deepcopy
from functools import lru_cache
from importlib import import_module
from importlib.resources import files
from importlib.util import find_spec
import importlib.abc
import importlib.util
import json
import sys
from jsonschema import Draft202012Validator, SchemaError


class DeclarationError(ValueError):
    """A declaration is outside the explicitly registered input contract."""
    def __init__(self, model, code, path="$.physics.model"):
        self.model, self.code, self.path = model, code, path
        super().__init__(f"Unregistered physical declaration: {model}")


class RuntimeSupportError(RuntimeError):
    """The installed materials cannot provide their promised contract checks."""


def read_metadata(text):
    def unique(items):
        value = {}
        for key, item in items:
            if key in value:
                raise ValueError(f'Duplicate runtime metadata key: {key}')
            value[key] = item
        return value
    return json.loads(text, object_pairs_hook=unique)


@lru_cache(maxsize=1)
def descriptor():
    if find_spec('caeoj_bundle') is None:
        return {'version': 1, 'id': 'core-only', 'extensions': {}, 'tasks': {},
                'strict_tasks': False, 'aliases': {}, 'modules': {}}
    try:
        data = read_metadata(files('caeoj_bundle').joinpath('runtime.json').read_text(encoding='utf-8'))
        if not isinstance(data, dict) or type(data.get('version')) is not int or data['version'] != 1:
            raise ValueError('unsupported assembly version')
        if not isinstance(data.get('extensions'), dict) or not isinstance(data.get('tasks'), dict):
            raise ValueError('extensions and tasks must be objects')
        return data
    except (OSError, ValueError, KeyError) as exc:
        raise RuntimeSupportError(f'Invalid installed materials: {exc}') from exc


def load_symbol(target):
    module, name = target.split(':', 1)
    try:
        return getattr(import_module(module), name)
    except (ImportError, AttributeError) as exc:
        raise RuntimeSupportError(f'Installed materials are incomplete: {target}') from exc


def resolve_alias(name):
    target = descriptor().get('aliases', {}).get(name)
    if target is None:
        raise AttributeError(name)
    return load_symbol(target)


def _value(manifest, path):
    value = manifest
    for part in path.split('.'):
        if not isinstance(value, dict):
            return None
        value = value.get(part)
    return value


def selector_matches(manifest, selector):
    for key, expected in selector.items():
        value = _value(manifest, key[:-7] if key.endswith('_prefix') else key)
        if key.endswith('_prefix'):
            if not isinstance(value, str) or not value.startswith(expected):
                return False
        elif value != expected:
            return False
    return True


def selected(manifest, *, validate=True):
    data = descriptor()
    if not isinstance(manifest, dict) or ('task' in manifest and not isinstance(manifest['task'], str)):
        return []
    task = manifest.get('task')
    binding = data.get('tasks', {}).get(task)
    if task is None and data.get('strict_tasks') and len(data.get('tasks', {})) == 1:
        binding = next(iter(data['tasks'].values()))
    if data.get('strict_tasks') and binding is None:
        raise RuntimeSupportError(f'Task {task!r} is not included in the installed materials')
    requested = list(binding or [])
    if data.get('strict_tasks') and validate:
        for name in requested:
            declaration = data['extensions'].get(name, {})
            selectors = declaration.get('selectors', [])
            if selectors and not any(selector_matches(manifest, item) for item in selectors):
                key = next(iter(selectors[0]))
                raise DeclarationError(_value(manifest, key), declaration.get('error_code', 'E_METADATA'), '$.'+key)
    matched = []
    for name, spec in data['extensions'].items():
        if any(selector_matches(manifest, item) for item in spec.get('selectors', [])):
            requested.append(name)
            matched.append(name)
    model = _value(manifest, 'physics.model')
    if validate and isinstance(model, str) and any(model.startswith(prefix) for prefix in data.get('model_namespaces', [])) and not matched:
        prefix = next(p for p in data['model_namespaces'] if model.startswith(p))
        codes = data.get('model_namespace_diagnostics', {})
        raise DeclarationError(model, codes.get(prefix, 'E_METADATA'))
    ordered, active = [], set()
    def visit(name):
        if name in active:
            raise RuntimeSupportError(f'Cyclic installed extension dependency: {name}')
        if name in ordered:
            return
        spec = data['extensions'].get(name)
        if spec is None:
            raise RuntimeSupportError(f'Installed materials are missing extension {name}')
        active.add(name)
        for dependency in spec.get('requires', []):
            visit(dependency)
        active.remove(name)
        ordered.append(name)
    for name in requested:
        visit(name)
    return ordered


def compose_schema(base, fragments, allowed_overrides=()):
    """Add declarations without silent overwrites of core or peer schemas."""
    base = deepcopy(base)
    override_owners = {}
    def identical(left, right):
        return json.dumps(left, sort_keys=True) == json.dumps(right, sort_keys=True)
    def merge(left, right, owner, overrides, path=''):
        for key, value in right.items():
            location = path+'.'+key if path else key
            if key not in left:
                left[key] = deepcopy(value)
            elif identical(left[key], value):
                continue
            elif isinstance(value, dict) and isinstance(left[key], dict):
                merge(left[key], value, owner, overrides, location)
            elif key == 'allOf' and isinstance(value, list) and isinstance(left[key], list):
                left[key].extend(deepcopy(value))
            elif location in overrides and location in allowed_overrides:
                if location in override_owners:
                    raise RuntimeSupportError(f'Conflicting schema override owners: {override_owners[location]} and {owner}: {location}')
                override_owners[location] = owner
                left[key] = deepcopy(value)
            else:
                raise RuntimeSupportError(f'Conflicting contract resource from {owner}: {location}')
    for owner, fragment, overrides in fragments:
        if set(overrides) - set(allowed_overrides):
            raise RuntimeSupportError(f'Unsupported schema override from {owner}')
        merge(base, fragment, owner, overrides)
    return base


def schema(manifest):
    return _assembled_schema(tuple(selected(manifest, validate=False)), descriptor().get('id'))


@lru_cache(maxsize=64)
def _assembled_schema(names, identity):
    base = json.loads(files('caeoj').joinpath('problem.schema.json').read_text(encoding='utf-8'))
    points = json.loads(files('caeoj').joinpath('public-runtime.json').read_text(encoding='utf-8')).get('schema_overrides', [])
    fragments = []
    for name in names:
        spec = descriptor()['extensions'][name]
        for resource in spec.get('schemas', []):
            package, path = resource.split(':', 1)
            try:
                fragment = json.loads(files(package).joinpath(path).read_text(encoding='utf-8'))
            except (ImportError, OSError, ValueError) as exc:
                raise RuntimeSupportError(f'Missing installed contract resource {resource}') from exc
            fragments.append((name, fragment, spec.get('schema_overrides', [])))
    result = compose_schema(base, fragments, points)
    try:
        Draft202012Validator.check_schema(result)
    except SchemaError as exc:
        raise RuntimeSupportError(f'Invalid installed contract schema: {exc.message}') from exc
    return result


def needs_geometry(manifest):
    return any(descriptor()['extensions'][name].get('geometry', False) for name in selected(manifest))


def check(problem, errors):
    for name in selected(problem.manifest):
        entry = descriptor()['extensions'][name].get('check')
        if entry and not errors:
            load_symbol(entry)(problem, errors)


def condition_compatibility(problem, condition, spec):
    for name in selected(problem.manifest):
        entry = descriptor()['extensions'][name].get('condition_compatibility')
        if entry:
            answer = load_symbol(entry)(problem, condition, spec)
            if answer is not None:
                return answer
    return None


def bundle_info():
    data = descriptor()
    return {'assembly': data.get('id'), 'extensions': sorted(data['extensions']),
            'tasks': sorted(data.get('tasks', {})), 'scope': 'assembled' if data.get('strict_tasks') else 'development' if data['extensions'] else 'generic-structure'}


def describe(manifest):
    if not isinstance(manifest, dict):
        raise ValueError('Input declaration must be a JSON object')
    names = selected(manifest)
    return {**bundle_info(), 'task': manifest.get('task'), 'selected_extensions': names,
            'scope': 'task-contract' if descriptor().get('strict_tasks') else 'declared-extensions' if names else 'generic-structure'}


class _AliasLoader(importlib.abc.MetaPathFinder, importlib.abc.Loader):
    def find_spec(self, fullname, path=None, target=None):
        if not fullname.startswith('caeoj.'):
            return None
        target_name = descriptor().get('modules', {}).get(fullname)
        if target_name:
            return importlib.util.spec_from_loader(fullname, self)
        return None

    def create_module(self, spec):
        return None

    def exec_module(self, module):
        target = import_module(descriptor()['modules'][module.__name__])
        for name, value in vars(target).items():
            if name not in {'__name__', '__loader__', '__spec__', '__package__'}:
                setattr(module, name, value)


def install_aliases():
    if not any(isinstance(item, _AliasLoader) for item in sys.meta_path):
        sys.meta_path.append(_AliasLoader())


==> supplement/src/caeoj/sdk.py <==
"""Optional helpers; array values, shapes and numbering are never repaired."""
import numpy as np
from .storage import write_hdf5
from .validation import ContractError, check_problem, check_result, output_support, read_hdf5

def load_problem(path):
    problem, diagnostics = check_problem(path)
    if not diagnostics["valid"]:
        raise ContractError(diagnostics)
    return problem



def load_result(problem, path):
    arrays = read_hdf5(path)
    diagnostics = check_result(problem, arrays)
    if not diagnostics["valid"]:
        raise ContractError(diagnostics)
    return arrays



def read_constant(data):
    """Read a validated {value, unit} constant; never convert its unit."""
    if not isinstance(data, dict) or set(data) != {"value", "unit"}:
        raise TypeError('Expected a {"value": number, "unit": string} constant; '
                        'use read_field(problem, reference) for a field reference.')
    return data["value"]



def read_field(problem, reference):
    """Resolve {field: name} to its HDF5 array; preserve dtype, shape and order."""
    if not isinstance(reference, dict) or set(reference) != {"field"}:
        raise TypeError('Expected a {"field": name} reference; '
                        'use read_constant(data) for a constant.')
    name = reference["field"]
    if name not in problem.manifest["fields"]:
        raise KeyError(f'Unknown input field: {name!r}; use the field name, not the HDF5 key.')
    return problem.arrays[problem.manifest["fields"][name]["array"]]



def write_result(path, problem, fields):
    """fields maps required HDF5 array keys to actual ndarrays; no dtype conversion."""
    if any(not isinstance(a, np.ndarray) for a in fields.values()):
        raise TypeError("Pass ndarrays with the declared dtype and shape.")
    support = output_support(problem)
    if set(fields) & support:
        raise ValueError("Field keys cannot overwrite support arrays.")
    arrays = {key: problem.arrays[key] for key in support} | fields
    diagnostics = check_result(problem, arrays)
    if not diagnostics["valid"]:
        raise ContractError(diagnostics)
    write_hdf5(path, arrays)
    return arrays



def target_ids(problem, location):
    return problem.arrays[problem.manifest["locations"][location]["ids"]].copy()



def id_to_row(ids):
    if len(set(map(int, ids))) != len(ids):
        raise ValueError("Entity IDs must be unique.")
    return {int(tag): row for row, tag in enumerate(ids)}



def read_option(data):
    """Read a declared categorical option, without interpreting its meaning."""
    if not isinstance(data, dict) or set(data) != {'option'}:
        raise TypeError('Expected an {"option": string} value.')
    return data['option']



def sample_field(problem, name, time):
    """Sample an input field in time; returns [N,*components] without spatial remapping.

    Explicitly applies its sampling declaration. Does not infer continuity from
    output times; previous means right-continuous zero-order hold.
    """
    if not np.isfinite(time):raise ValueError('Sample time must be finite')
    spec=problem.manifest['fields'][name];sampling=spec['sampling']
    times=problem.arrays[problem.manifest['time_axes'][spec['time_axis']]]
    values=problem.arrays[spec['array']]
    if sampling['time']=='constant':return values[0].copy()
    if time<times[0] or time>times[-1]:
        if sampling['extrapolation']=='forbid':raise ValueError('Time extrapolation forbidden')
        return values[0 if time<times[0] else -1].copy()
    i=int(np.searchsorted(times,time,side='right')-1)
    if sampling['time']=='previous' or i==len(times)-1:return values[i].copy()
    w=(time-times[i])/(times[i+1]-times[i])
    return (1-w)*values[i]+w*values[i+1]



def boundary_geometry(problem, location):
    """Facet centroids, outward unit normals and measures in prescribed ID order."""
    from .mesh_geometry import boundary_geometry as geometry
    return geometry(problem,location)



def boundary_integral(problem, location, values):
    """Integrate facet-average [T,N,*components] values; output [T,1,*components]."""
    values=np.asarray(values)
    _,_,measure=boundary_geometry(problem,location)
    if values.ndim<3 or values.shape[1]!=len(measure):raise ValueError('Expected [T,N,*components] facet averages')
    return np.sum(values*measure.reshape((1,len(measure))+((1,)*(values.ndim-2))),axis=1,keepdims=True)



def __getattr__(name):
    """Resolve optional SDK compatibility names from the installed assembly."""
    if name.startswith('__'):
        raise AttributeError(name)
    from . import runtime
    return runtime.resolve_alias(name)


==> supplement/src/caeoj/storage.py <==
"""Standard HDF5 array storage; semantics belong to problem.json."""
from pathlib import Path
import re

import h5py
import numpy as np

NAME = re.compile(r"^[A-Za-z][A-Za-z0-9_]*$")


def read_arrays(path):
    """Read a self-contained, flat HDF5 payload into independent ndarrays.

    Use h5py.File directly for application-specific slicing or incremental writes.
    No casting, reshaping or sorting is performed here.
    """
    path = Path(path)
    if path.suffix != ".h5":
        raise ValueError("Array payload path must end in .h5.")
    with h5py.File(path, "r") as source:
        if source.attrs:
            raise ValueError("HDF5 attributes are not part of the data protocol; use problem.json.")
        arrays, objects = {}, set()
        for key in source:
            if not NAME.fullmatch(key) or not isinstance(source.get(key, getlink=True), h5py.HardLink):
                raise ValueError("Expected named root datasets, without soft or external links.")
            data = source[key]
            if not isinstance(data, h5py.Dataset) or data.shape is None:
                raise ValueError(f"{key}: expected a dataset with a non-null dataspace.")
            address = h5py.h5o.get_info(data.id).addr
            if address in objects:
                raise ValueError(f"{key}: dataset aliases are not allowed.")
            objects.add(address)
            if data.attrs or data.is_virtual or data.external:
                raise ValueError(f"{key}: attributes, virtual datasets and external storage are not allowed.")
            # These lossless filters ship with the HDF5 library itself.
            properties = data.id.get_create_plist()
            if any(properties.get_filter(i)[0] not in (1, 2, 3)
                   for i in range(properties.get_nfilters())):
                raise ValueError(f"{key}: only gzip, shuffle and Fletcher32 filters are allowed.")
            if data.dtype.fields or data.dtype.kind not in "biufc":
                raise ValueError(f"{key}: expected a numeric or boolean dataset.")
            if h5py.check_enum_dtype(data.dtype) is not None:
                raise ValueError(f"{key}: only the standard FALSE/TRUE boolean enum is allowed.")
            if data.dtype.kind == "b" and data.id.get_type().get_super().get_sign() != h5py.h5t.SGN_2:
                raise ValueError(f"{key}: boolean enum requires a signed 8-bit integer base.")
            value = np.asarray(data[()])
            if value.dtype.kind == "b" and np.any(value.view("u1") > 1):
                raise ValueError(f"{key}: boolean enum values must be 0 or 1.")
            arrays[key] = value
        return arrays


def write_hdf5(path, arrays, *, compression=None):
    """Write a mapping of dataset names to ndarrays using h5py, without casting.

    This storage helper does not replace validate-input/validate-output.
    """
    path = Path(path)
    if path.suffix != ".h5":
        raise ValueError("Array payload path must end in .h5.")
    if compression not in (None, "gzip"):
        raise ValueError("Use no compression or the standard HDF5 gzip filter.")
    for key, value in arrays.items():
        if not isinstance(key, str) or not NAME.fullmatch(key):
            raise ValueError(f"Invalid root dataset name: {key!r}")
        if not isinstance(value, np.ndarray):
            raise TypeError("Pass ndarrays; storage does not infer dtype or shape.")
        if value.dtype.fields or value.dtype.kind not in "biufc":
            raise TypeError("HDF5 protocol arrays must be numeric or boolean.")
        if value.dtype.kind == "b" and np.any(value.view("u1") > 1):
            raise ValueError("Boolean enum values must be encoded as 0 or 1.")
    path.parent.mkdir(parents=True, exist_ok=True)
    with h5py.File(path, "w", libver="earliest") as target:
        for key, value in arrays.items():
            target.create_dataset(key, data=value,
                                  compression=compression if value.ndim else None)


==> supplement/src/caeoj/validation.py <==
"""Checks for protocol structure and opt-in physical declarations.

No value repair, PDE solution validation or answer comparison lives here.
"""
from __future__ import annotations

from dataclasses import dataclass, field
from functools import lru_cache
from importlib.resources import files
import itertools
import json
import math
from pathlib import Path, PureWindowsPath
import threading
import uuid

import gmsh
import numpy as np
from jsonschema import Draft202012Validator, validators
from .storage import read_arrays
from . import runtime

GMSH_LOCK = threading.Lock()
Validator = validators.extend(Draft202012Validator, type_checker=
    Draft202012Validator.TYPE_CHECKER.redefine("integer", lambda _, x: type(x) is int))


def _preview(value):
    if isinstance(value, np.ndarray):
        return {"shape": list(value.shape), "dtype": str(value.dtype)}
    if isinstance(value, np.generic):
        return _preview(value.item())
    if isinstance(value, float) and not math.isfinite(value):
        return repr(value)
    if isinstance(value, list):
        return [_preview(x) for x in value[:8]] + (["..."] if len(value) > 8 else [])
    if isinstance(value, dict):
        return {k: _preview(v) for k, v in list(value.items())[:8]}
    return value


def issue(code, path, expected, actual, message):
    return {"code": code, "path": path, "expected": _preview(expected),
            "actual": _preview(actual), "message": message}


def report(errors):
    return {"valid": not errors, "errors": errors}


class ContractError(ValueError):
    def __init__(self, diagnostics):
        self.report = diagnostics
        super().__init__(json.dumps(diagnostics, ensure_ascii=True, allow_nan=False))


def _pairs(pairs):
    result = {}
    for key, value in pairs:
        if key in result:
            raise ContractError(report([issue("E_DUPLICATE_KEY", "$", "unique JSON keys", key,
                                               "Duplicate JSON key.")]))
        result[key] = value
    return result


def read_json(path):
    def reject(token):
        raise ValueError(f"Nonfinite JSON token: {token}")
    try:
        return json.loads(Path(path).read_text(encoding="utf-8"),
                          object_pairs_hook=_pairs, parse_constant=reject)
    except ContractError:
        raise
    except (OSError, UnicodeError, ValueError, RecursionError) as exc:
        raise ContractError(report([issue("E_JSON", "$", "UTF-8 JSON", str(exc),
                                          "Cannot read metadata.")])) from exc


def write_json(path, value):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value, indent=2, ensure_ascii=False, allow_nan=False) + "\n", encoding="utf-8")


@lru_cache(maxsize=1)
def _validator():
    schema = json.loads(files("caeoj").joinpath("problem.schema.json").read_text(encoding="utf-8"))
    Validator.check_schema(schema)
    return Validator(schema)


def _path(parts):
    return "$" + "".join(f"[{p}]" if isinstance(p, int) else f".{p}" for p in parts)


def schema_errors(document):
    errors = []
    def scan(value, path):
        if type(value) in (int, float):
            try:
                finite = math.isfinite(value)
            except OverflowError:
                finite = False
            if not finite:
                errors.append(issue("E_FINITE", path, "finite number", str(value), "Invalid metadata number."))
        elif isinstance(value, dict):
            for key, item in value.items():
                scan(item, path + "." + key)
        elif isinstance(value, list):
            for i, item in enumerate(value):
                scan(item, f"{path}[{i}]")
    scan(document, "$")
    errors.extend(issue("E_SCHEMA", _path(e.absolute_path), {e.validator: e.validator_value},
                        e.instance, e.message)
                  for e in sorted(_validator().__class__(runtime.schema(document)).iter_errors(document), key=lambda e: _path(e.absolute_path)))
    return errors


def resolve_file(base, name, suffixes):
    """Protocol references are package-relative POSIX paths, never CWD-relative."""
    parts = name.split("/")
    if ("\\" in name or PureWindowsPath(name).drive or name.startswith("/") or
            any(part in ("", ".", "..") for part in parts)):
        raise ValueError("Expected a package-relative path with '/' and no '.' or '..' segments.")
    path = (base / name).resolve()
    if not path.is_relative_to(base.resolve()):
        raise ValueError("Referenced file escapes the data package.")
    if path.suffix.lower() not in suffixes:
        raise ValueError(f"Expected extension in {sorted(suffixes)}.")
    if not path.is_file():
        raise ValueError("Referenced file does not exist.")
    return path


def read_hdf5(path):
    try:
        return read_arrays(path)
    except (OSError, ValueError, TypeError, KeyError) as exc:
        raise ContractError(report([issue("E_HDF5", str(path), "named numeric HDF5 arrays", str(exc),
                                          "Cannot read array payload.")])) from exc


def read_mesh(path, *, geometry=False):
    """Use the official Gmsh reader and element definitions, not a new mesh parser."""
    try:
        with path.open("rb") as stream:
            if stream.readline().strip() != b"$MeshFormat":
                raise ValueError("Missing MSH header.")
            header = stream.readline().split()
            if header != [b"4.1", b"0", b"8"]:
                raise ValueError("Expected Gmsh MSH 4.1 ASCII with header '4.1 0 8'.")
        with GMSH_LOCK:
            owned = not gmsh.isInitialized()
            if owned:
                gmsh.initialize([], readConfigFiles=False)
            previous = gmsh.model.getCurrent()
            terminal = gmsh.option.getNumber("General.Terminal")
            temporary = "caeoj_check_" + uuid.uuid4().hex
            try:
                gmsh.option.setNumber("General.Terminal", 0)
                gmsh.model.add(temporary)
                gmsh.merge(str(path))
                node_tags, coords, _ = gmsh.model.mesh.getNodes()
                if not np.all(np.isfinite(coords)):
                    raise ValueError("Mesh coordinates must be finite.")
                nodes = set(map(int, node_tags))
                elements = {}; connectivity_by_tag = {}
                for dim in range(4):
                    types, tag_blocks, connectivity = gmsh.model.mesh.getElements(dim)
                    ids = set()
                    for typ, tags, conn in zip(types, tag_blocks, connectivity):
                        _, actual_dim, _, arity, _, _ = gmsh.model.mesh.getElementProperties(int(typ))
                        if actual_dim != dim or len(conn) != len(tags) * arity:
                            raise ValueError("Invalid element connectivity shape.")
                        if not set(map(int, conn)).issubset(nodes):
                            raise ValueError("Connectivity references missing nodes.")
                        ids.update(map(int, tags))
                        if geometry:
                            connectivity_by_tag.update({int(tag): (int(typ), tuple(map(int, row)))
                                for tag, row in zip(tags, np.asarray(conn).reshape(-1, arity))})
                    elements[dim] = ids
                all_ids = nodes | set().union(*elements.values())
                if not nodes or any(i <= 0 or i > np.iinfo(np.int64).max for i in all_ids):
                    raise ValueError("Mesh needs positive int64-compatible tags and at least one node.")
                groups = {}
                for dim, tag in gmsh.model.getPhysicalGroups():
                    group_nodes = set(map(int, gmsh.model.mesh.getNodesForPhysicalGroup(dim, tag)[0]))
                    group_elements = set()
                    for entity in gmsh.model.getEntitiesForPhysicalGroup(dim, tag):
                        group_elements.update(int(i) for block in gmsh.model.mesh.getElements(dim, int(entity))[1]
                                              for i in block)
                    groups[(dim, tag)] = {"nodes": group_nodes, "elements": group_elements}
                result = {"nodes": nodes, "elements": elements, "groups": groups,
                        "coordinates": np.asarray(coords).reshape(-1, 3),
                        "dimension": max(dim for dim, ids in elements.items() if ids)}
                if geometry:
                    result.update(node_coordinates={int(tag): xyz for tag, xyz in
                        zip(node_tags, np.asarray(coords).reshape(-1, 3))},
                        connectivity=connectivity_by_tag)
                return result
            finally:
                if owned:
                    gmsh.finalize()
                else:
                    if temporary in gmsh.model.list():
                        gmsh.model.setCurrent(temporary)
                        gmsh.model.remove()
                    if previous in gmsh.model.list():
                        gmsh.model.setCurrent(previous)
                    gmsh.option.setNumber("General.Terminal", terminal)
    except Exception as exc:
        raise ContractError(report([issue("E_MESH", str(path), "Gmsh MSH 4.1 ASCII (4.1 0 8)", str(exc),
                                          "Cannot read mesh structure.")])) from exc


@dataclass
class Problem:
    path: Path
    manifest: dict
    arrays: dict
    meshes: dict = field(default_factory=dict)


class Checker:
    def __init__(self, problem, errors):
        self.problem, self.m, self.errors = problem, problem.manifest, errors
        self.used = set()

    def fail(self, code, path, expected, actual, message):
        self.errors.append(issue(code, path, expected, actual, message))

    def expect(self, actual, expected, path, code="E_METADATA"):
        if actual != expected:
            self.fail(code, path, expected, actual, "Does not match the declared contract.")

    def array(self, key, dtype, shape, path, payload=None):
        self.used.add(key)
        arrays = self.problem.arrays if payload is None else payload
        value = arrays.get(key)
        if value is None:
            self.fail("E_ARRAY", path, key, "missing", "Referenced array is missing.")
            return None
        if value.dtype.name != dtype or value.dtype.fields is not None:
            self.fail("E_DTYPE", path, dtype, str(value.dtype), "Array dtype mismatch; no casting.")
        if shape is not None:
            self.expect(list(value.shape), list(shape), path, "E_SHAPE")
        if value.dtype.kind in "fci" and not np.all(np.isfinite(value)):
            self.fail("E_FINITE", path, "finite array entries", "NaN or Inf", "Nonfinite payload value.")
        return value

    def ids(self, key, path):
        value = self.array(key, "int64", None, path)
        if value is None:
            return None
        if value.ndim != 1 or value.size == 0:
            self.fail("E_SHAPE", path, "nonempty [N]", value, "IDs require one entity axis.")
            return None
        if value.dtype.name != "int64":
            return None
        if np.any(value < 0) or np.any(value[1:] <= value[:-1]):
            self.fail("E_ID", path, "nonnegative strictly increasing int64 IDs", value.tolist(),
                      "IDs must be unique and in the prescribed order.")
        return value

    def locations(self):
        for name, loc in self.m["locations"].items():
            path = "$.locations." + name
            ids = self.ids(loc["ids"], path + ".ids")
            if loc['kind'] == 'aggregate':
                source = self.m['locations'].get(loc['source'])
                if (not source or source['kind'] != 'mesh' or source['entity'] != 'element'):
                    self.fail('E_REFERENCE', path+'.source', 'mesh element location', loc['source'],
                              'Aggregate source must be a mesh element region.')
                if ids is not None and len(ids) != 1:
                    self.fail('E_SHAPE', path+'.ids', 'one aggregate ID', ids, 'Aggregate has one result entity.')
                continue
            if loc["kind"] == "entities":
                continue
            if loc["kind"] == "points":
                if ids is not None:
                    self.array(loc["coordinates"], "float64", [len(ids), self.m["spatial_dimension"]],
                               path + ".coordinates")
                continue
            mesh = self.problem.meshes.get(loc["mesh"])
            if mesh is None:
                self.fail("E_REFERENCE", path + ".mesh", "declared readable mesh", loc["mesh"], "Unknown mesh.")
                continue
            if loc["entity"] == "node":
                if "dimension" in loc:
                    self.fail("E_METADATA", path + ".dimension", "absent for nodes", loc["dimension"],
                              "Node selection has no element dimension.")
                known = mesh["nodes"]
            else:
                if "dimension" not in loc:
                    self.fail("E_METADATA", path + ".dimension", "element dimension", "missing", "Required dimension.")
                    continue
                known = mesh["elements"][loc["dimension"]]
            if ids is not None and not set(map(int, ids)).issubset(known):
                self.fail("E_REFERENCE", path + ".ids", "tags of the declared entity table", ids.tolist(),
                          "Selection references unknown mesh tags.")
            if "physical_group" in loc:
                group = loc["physical_group"]
                g = mesh["groups"].get((group["dimension"], group["tag"]))
                if g is None:
                    self.fail("E_REFERENCE", path + ".physical_group", "existing (dimension, tag)", group,
                              "Unknown Physical Group.")
                else:
                    if loc["entity"] == "element":
                        self.expect(loc["dimension"], group["dimension"], path + ".physical_group.dimension")
                    if ids is not None:
                        required = g["nodes" if loc["entity"] == "node" else "elements"]
                        self.expect(ids.tolist(), sorted(required), path + ".ids", "E_ID")

    def times(self):
        for name, key in self.m["time_axes"].items():
            path = "$.time_axes." + name
            a = self.array(key, "float64", None, path)
            if a is not None:
                if a.ndim != 1 or a.size == 0:
                    self.fail("E_SHAPE", path, "nonempty [T]", a, "Time requires one axis.")
                elif a.dtype.kind == "f" and np.any(a[1:] <= a[:-1]):
                    self.fail("E_TIME", path, "strictly increasing seconds", a.tolist(), "Invalid time order.")

    def field_spec(self, spec, path):
        loc = self.m["locations"].get(spec["location"])
        time_key = self.m["time_axes"].get(spec["time_axis"])
        if loc is None or time_key is None:
            self.fail("E_REFERENCE", path, "existing location and time axis", spec, "Unknown field reference.")
            return None
        shape, labels = spec["component_shape"], spec["components"]
        dim = self.m["spatial_dimension"]
        axes = list("xyz"[:dim])
        if spec["kind"] == "scalar":
            self.expect(shape, [1], path + ".component_shape", "E_COMPONENTS")
            self.expect(labels, ["value"], path + ".components", "E_COMPONENTS")
        elif spec["kind"] in ("vector", "tensor"):
            rank = 1 if spec["kind"] == "vector" else 2
            self.expect(shape, [dim] * rank, path + ".component_shape", "E_COMPONENTS")
            self.expect(labels, ["".join(x) for x in itertools.product(axes, repeat=rank)],
                        path + ".components", "E_COMPONENTS")
        self.expect(len(labels), math.prod(shape), path + ".components", "E_COMPONENTS")
        if loc["kind"] in ("points", "entities") or loc.get("entity") == "node":
            self.expect(spec["value_kind"], "point", path + ".value_kind")
        elif loc['kind'] == 'aggregate':
            self.expect(spec['value_kind'], 'integral' if loc['operation']=='sum' else 'average',
                        path+'.value_kind')
        elif spec["value_kind"] == "point":
            self.fail("E_METADATA", path + ".value_kind", "average or integral", "point",
                      "Element point values require an explicit point location instead.")
        ids, times = self.problem.arrays.get(loc["ids"]), self.problem.arrays.get(time_key)
        if ids is None or times is None or ids.ndim != 1 or times.ndim != 1:
            return None
        return [len(times), len(ids), *shape]

    def fields(self):
        for table in ("fields", "outputs"):
            seen = set()
            for name, spec in self.m[table].items():
                path = f"$.{table}.{name}"
                if spec["array"] in seen:
                    self.fail("E_ARRAY", path + ".array", "unique field array key", spec["array"], "Array aliasing forbidden.")
                seen.add(spec["array"])
                shape = self.field_spec(spec, path)
                if table == "fields":
                    if self.m['locations'].get(spec['location'], {}).get('kind') == 'aggregate':
                        self.fail('E_METADATA', path+'.location', 'non-aggregate input location',
                                  spec['location'], 'Aggregate locations are output-only.')
                    self.array(spec["array"], spec["dtype"], shape, path + ".array")
        support = {loc["ids"] for loc in self.m["locations"].values()} | set(self.m["time_axes"].values())
        support |= {loc["coordinates"] for loc in self.m["locations"].values() if loc["kind"] == "points"}
        # A payload key must have one role; no field can overwrite IDs, times or coordinates.
        for spec in [*self.m["fields"].values(), *self.m["outputs"].values()]:
            if spec["array"] in support:
                self.fail("E_ARRAY", "$.fields/outputs", "field key distinct from support keys", spec["array"],
                          "Field and support arrays cannot share a key.")
        for loc in self.m["locations"].values():
            if loc["ids"] in self.m["time_axes"].values():
                self.fail("E_ARRAY", "$.locations", "distinct ID and time keys", loc["ids"], "Conflicting array roles.")
            if loc["kind"] == "points" and loc["coordinates"] in (
                    {x["ids"] for x in self.m["locations"].values()} | set(self.m["time_axes"].values())):
                self.fail("E_ARRAY", "$.locations", "coordinate key distinct from IDs and times",
                          loc["coordinates"], "Conflicting array roles.")

    def conditions(self):
        for i, condition in enumerate(self.m["conditions"]):
            path = f"$.conditions[{i}]"
            if condition["location"] not in self.m["locations"]:
                self.fail("E_REFERENCE", path + ".location", "declared location", condition["location"], "Unknown location.")
            elif self.m['locations'][condition['location']]['kind'] == 'aggregate':
                self.fail('E_METADATA', path+'.location', 'non-aggregate location', condition['location'],
                          'Aggregates are output observations, not condition locations.')
            for name, value in condition["data"].items():
                if "field" in value:
                    spec = self.m["fields"].get(value["field"])
                    if spec is None:
                        self.fail("E_REFERENCE", path + ".data." + name, "input field", value, "Unknown condition field.")
                    else:
                        compatible = spec['location'] == condition['location']
                        extension_answer = runtime.condition_compatibility(self.problem, condition, spec) if not self.errors else None
                        if extension_answer is not None:
                            compatible = extension_answer
                        if not compatible:
                            if extension_answer is not None:
                                self.fail('E_REFERENCE', path+'.data.'+name+'.field.location',
                                          'compatible declared condition region', spec['location'],
                                          'Condition field does not cover its geometric region.')
                            else:
                                self.expect(spec['location'], condition['location'],
                                            path+'.data.'+name+'.field.location')
                elif 'location' in value and value['location'] not in self.m['locations']:
                    self.fail('E_REFERENCE', path+'.data.'+name+'.location', 'declared location',
                              value['location'], 'Unknown condition location reference.')


def check_problem(path):
    errors = []
    try:
        path = Path(path).resolve()
        m = read_json(path)
        errors = schema_errors(m)
        if errors:
            return None, report(errors)
        base = path.parent
        arrays = read_hdf5(resolve_file(base, m["data_file"], {".h5"}))
        p = Problem(path, m, arrays)
        for name, geometry in m["geometries"].items():
            suffixes = {"gmsh-geo": {".geo"}, "step": {".step", ".stp"}, "brep": {".brep"}}
            try:
                resolve_file(base, geometry["file"], suffixes[geometry["format"]])
            except ValueError as exc:
                errors.append(issue("E_FILE", "$.geometries." + name, "existing geometry file", str(exc), "Invalid file reference."))
        for name, spec in m["meshes"].items():
            if "geometry" in spec and spec["geometry"] not in m["geometries"]:
                errors.append(issue("E_REFERENCE", "$.meshes." + name + ".geometry", "geometry ID", spec["geometry"], "Unknown geometry."))
            try:
                p.meshes[name] = read_mesh(resolve_file(base, spec["file"], {".msh"}),
                                           geometry=runtime.needs_geometry(m))
                if p.meshes[name]["dimension"] > m["spatial_dimension"]:
                    errors.append(issue("E_DIMENSION", "$.meshes." + name, "topology <= spatial_dimension",
                                        p.meshes[name]["dimension"], "Topology exceeds the declared space."))
                if np.any(p.meshes[name]["coordinates"][:, m["spatial_dimension"]:] != 0):
                    errors.append(issue("E_DIMENSION", "$.meshes." + name, "zero unused Cartesian coordinates",
                                        "nonzero omitted coordinate", "Use spatial_dimension=3 for an embedded mesh."))
            except ContractError as exc:
                errors.extend(exc.report["errors"])
            except ValueError as exc:
                errors.append(issue("E_FILE", "$.meshes." + name, "existing mesh file", str(exc), "Invalid file reference."))
        checker = Checker(p, errors)
        checker.locations()
        checker.times()
        checker.fields()
        checker.conditions()
        if not errors:
            runtime.check(p, errors)
        checker.expect(sorted(arrays), sorted(checker.used), "$.data_file", "E_ARRAYS")
        diagnostics = report(errors)
        diagnostics["scope"] = runtime.describe(m)["scope"]
        return p, diagnostics
    except runtime.DeclarationError as exc:
        return None, report([issue(exc.code, exc.path, "registered declaration", exc.model, str(exc))])
    except ContractError as exc:
        return None, exc.report
    except (OSError, ValueError) as exc:
        return None, report([issue("E_FILE", "$", "readable input package", str(exc), "Invalid package reference.")])


def validate_input(path):
    return check_problem(path)[1]


def output_support(problem):
    m = problem.manifest
    return {key for spec in m["outputs"].values()
            for key in (m["locations"][spec["location"]]["ids"], m["time_axes"][spec["time_axis"]])}


def check_result(problem, arrays):
    errors = []
    checker = Checker(problem, errors)
    required = output_support(problem) | {s["array"] for s in problem.manifest["outputs"].values()}
    checker.expect(sorted(arrays), sorted(required), "$h5.keys", "E_ARRAYS")
    for key in sorted(output_support(problem)):
        expected = problem.arrays[key]
        actual = checker.array(key, expected.dtype.name, expected.shape, "$h5." + key, arrays)
        if (actual is not None and actual.dtype.name == expected.dtype.name and
                actual.dtype.fields is None and actual.shape == expected.shape and
                not np.array_equal(actual, expected)):
            checker.fail("E_ORDER", "$h5." + key, "exact input IDs/time values in input order", actual,
                         "Support axis differs from the prescribed axis; no reordering.")
    for name, spec in problem.manifest["outputs"].items():
        shape = checker.field_spec(spec, "$.outputs." + name)
        checker.array(spec["array"], spec["dtype"], shape, "$h5." + spec["array"], arrays)
    return report(errors)


def validate_output(input_path, output_path):
    p, diagnostics = check_problem(input_path)
    if not diagnostics["valid"]:
        return diagnostics
    try:
        result = check_result(p, read_hdf5(output_path))
        result["scope"] = runtime.describe(p.manifest)["scope"]
        return result
    except ContractError as exc:
        return exc.report


==> supplement/src/caeoj_bundle/__init__.py <==
"""Installed public contract assembly."""


==> supplement/supplement/evaluation_runtime/candidate_runner.py <==
"""Trusted HF candidate controller. Only /app/submission is exported."""
import base64,gzip,hashlib,json,os,pathlib,resource,signal,subprocess,sys,time,zipfile,io,stat
agent_seconds=int(os.environ['BENCH_AGENT_SECONDS']);build_seconds=int(os.environ['BENCH_BUILD_SECONDS']);assert agent_seconds>0 and build_seconds>0
slug=os.environ['TASK_SLUG'];expected=os.environ['PUBLIC_SHA256'];raw=pathlib.Path('/payload/public.zip').read_bytes();assert hashlib.sha256(raw).hexdigest()==expected
APP=pathlib.Path('/app');APP.mkdir(exist_ok=True)
with zipfile.ZipFile(io.BytesIO(raw)) as z:
 for n in z.namelist():
  assert not pathlib.PurePosixPath(n).is_absolute() and '..' not in pathlib.PurePosixPath(n).parts
 z.extractall(APP)
build_started=time.monotonic()
def build_remaining():
 remaining=build_seconds-(time.monotonic()-build_started)
 if remaining<=0:raise TimeoutError('Declared task environment build time exhausted')
 return remaining
print('SHORT_STAGE '+json.dumps({'stage':'installing','task':slug}),flush=True)
install=subprocess.run(['bash','-lc','apt-get update -qq && DEBIAN_FRONTEND=noninteractive apt-get install -y -qq bash git curl ca-certificates g++ openmpi-bin libopenmpi-dev libhdf5-dev hdf5-tools libglu1-mesa libgl1 util-linux libxrender1 libxcursor1 libxfixes3 libxft2 libfontconfig1 libxinerama1 libgomp1 >/tmp/apt.log 2>&1 && python -m pip install --disable-pip-version-check mini-swe-agent==2.4.6 openai==2.54.0 scipy==1.18.1 psutil && python -m pip install /app'],capture_output=True,text=True,timeout=build_remaining())
if install.returncode:print('SHORT_FAILURE '+json.dumps({'stage':'install','code':install.returncode,'error':install.stderr[-1500:]}),flush=True);raise SystemExit(1)
req=APP/'task-requirements.txt'
if req.exists():subprocess.run([sys.executable,'-m','pip','install','-r',str(req)],check=True,stdout=subprocess.DEVNULL,stderr=subprocess.DEVNULL,timeout=build_remaining())
subprocess.run([sys.executable,'-m','pip','check'],check=True,timeout=build_remaining())
subprocess.run([sys.executable,"-c",'"""Fail closed when the numerical execution environment lacks promised tools."""\nimport importlib\nimport importlib.metadata\nimport json\nfrom pathlib import Path\nimport shutil\nimport subprocess\nimport tempfile\n\nMODULES = (\'numpy\', \'scipy\', \'h5py\', \'gmsh\', \'jsonschema\')\nCOMMANDS = (\'bash\', \'git\', \'curl\', \'g++\', \'mpic++\', \'mpirun\', \'h5cc\', \'h5c++\', \'setpriv\')\n\n\ndef command(arguments, cwd=None):\n    result = subprocess.run(arguments, cwd=cwd, text=True, capture_output=True, timeout=30)\n    if result.returncode:\n        raise RuntimeError(f\'Environment command failed: {arguments[0]}: {result.stderr}\')\n    return result.stdout.strip()\n\n\ndef check():\n    versions = {}\n    for name in MODULES:\n        importlib.import_module(name)\n        versions[name] = importlib.metadata.version(name)\n    binaries = {}\n    for name in COMMANDS:\n        path = shutil.which(name)\n        if path is None:\n            raise RuntimeError(\'Missing promised environment command: \' + name)\n        binaries[name] = path\n    import numpy as np\n    from scipy.sparse import csc_matrix\n    from scipy.sparse.linalg import spsolve\n    import h5py\n    import gmsh\n    if not np.allclose(spsolve(csc_matrix([[2., 0.], [0., 4.]]), [2., 8.]), [1., 2.]):\n        raise RuntimeError(\'SciPy sparse solve functional check failed\')\n    with tempfile.TemporaryDirectory(prefix=\'caeoj-environment-\') as directory:\n        root = Path(directory)\n        with h5py.File(root/\'probe.h5\', \'w\') as output:\n            output[\'values\'] = np.array([1., 2.])\n        with h5py.File(root/\'probe.h5\') as data:\n            if not np.array_equal(data[\'values\'][...], [1., 2.]):\n                raise RuntimeError(\'HDF5 read/write functional check failed\')\n        (root/\'openmp.cpp\').write_text(\'#include <omp.h>\\nint main(){int n=0;\\n#pragma omp parallel num_threads(2) reduction(+:n)\\n{n+=1;}\\nreturn n!=2;}\\n\')\n        command([\'g++\', \'-fopenmp\', \'openmp.cpp\', \'-o\', \'openmp\'], root)\n        command([str(root/\'openmp\')], root)\n        (root/\'hdf5.cpp\').write_text(\'#include <hdf5.h>\\nint main(){hid_t f=H5Fcreate("native.h5",H5F_ACC_TRUNC,H5P_DEFAULT,H5P_DEFAULT);if(f<0)return 1;H5Fclose(f);f=H5Fopen("native.h5",H5F_ACC_RDONLY,H5P_DEFAULT);if(f<0)return 2;return H5Fclose(f)<0;}\\n\')\n        command([\'h5c++\', \'hdf5.cpp\', \'-o\', \'hdf5\'], root)\n        command([str(root/\'hdf5\')], root)\n        (root/\'mpi.cpp\').write_text(\'#include <mpi.h>\\nint main(int n,char**v){MPI_Init(&n,&v);int s=0,r=0,total=0;MPI_Comm_size(MPI_COMM_WORLD,&s);MPI_Comm_rank(MPI_COMM_WORLD,&r);MPI_Allreduce(&r,&total,1,MPI_INT,MPI_SUM,MPI_COMM_WORLD);MPI_Finalize();return s!=2||total!=1;}\\n\')\n        command([\'mpic++\', \'mpi.cpp\', \'-o\', \'mpi\'], root)\n        command([\'mpirun\', \'--allow-run-as-root\', \'--oversubscribe\', \'-n\', \'2\', str(root/\'mpi\')], root)\n    gmsh.initialize([\'caeoj-environment-check\', \'-nopopup\'])\n    try:\n        gmsh.model.add(\'environment-check\')\n        gmsh.model.geo.addPoint(0, 0, 0)\n        gmsh.model.geo.synchronize()\n    finally:\n        gmsh.finalize()\n    return {\'status\': \'passed\', \'modules\': versions, \'commands\': binaries,\n            \'functional_checks\': [\'scipy-sparse\', \'hdf5-read-write\', \'gmsh-api\', \'cxx-openmp-two-threads\', \'hdf5-native-file-io\', \'mpi-two-rank-reduction\']}\n\n\nif __name__ == \'__main__\':\n    print(json.dumps(check(), sort_keys=True))\n'],check=True,timeout=build_remaining())

import ctypes
assert ctypes.CDLL(None).prctl(36,1,0,0,0)==0
(APP/'submission').mkdir(exist_ok=True)
for p in [APP,*APP.rglob('*')]:os.chown(p,1000,1000)
trusted=pathlib.Path('/opt/caeoj-controller');trusted.mkdir(mode=0o700,exist_ok=True)
def checkpoint_mode(entry,required):
 mode=entry.get('mode')
 if mode is None:
  assert not required,'Policy continuation requires verified file permission modes'
  return None
 assert isinstance(mode,int) and not isinstance(mode,bool) and 0<=mode<=0o777,'Invalid checkpoint permission mode'
 return mode

# Stage an explicitly requested resume before any worker/API process exists.
if os.environ.get('RESUME_SEED_SHA256'):
 seed_data=pathlib.Path('/payload/resume.json').read_bytes()
 assert hashlib.sha256(seed_data).hexdigest()==os.environ['RESUME_SEED_SHA256']
 (trusted/'resume.json').write_bytes(seed_data)
 seed_checkpoint=json.loads(seed_data)
 if seed_checkpoint.get('mode') in ['api_error','policy_correction']:
  required_final=json.loads(base64.b64decode(seed_checkpoint['final_base64']))
  assert required_final['submission_files']==0 or seed_checkpoint.get('submission_base64')
 if seed_checkpoint.get('submission_base64'):
  checkpoint_raw=base64.b64decode(seed_checkpoint['submission_base64'],validate=True)
  assert hashlib.sha256(checkpoint_raw).hexdigest()==seed_checkpoint['submission_sha256']
  original_final=json.loads(base64.b64decode(seed_checkpoint['final_base64']))
  assert hashlib.sha256(checkpoint_raw).hexdigest()==original_final['submission_sha256']
  checkpoint=json.loads(checkpoint_raw);assert checkpoint['task']==slug and len(checkpoint['files'])==original_final['submission_files']
  for name,entry in checkpoint['files'].items():
   rel=pathlib.PurePosixPath(name);assert not rel.is_absolute() and '..' not in rel.parts
   restored=base64.b64decode(entry['base64'],validate=True);assert hashlib.sha256(restored).hexdigest()==entry['sha256']
   target=APP/'submission'/name;target.parent.mkdir(parents=True,exist_ok=True);target.write_bytes(restored)
   mode=checkpoint_mode(entry,True)
   os.chown(target,1000,1000)
   if mode is not None:os.chmod(target,mode)
  for target in (APP/'submission').rglob('*'):os.chown(target,1000,1000)


for restored_path in [APP/'submission',*(APP/'submission').rglob('*')]:os.chown(restored_path,1000,1000)
WORKER = '\nimport json,os,pathlib,resource,subprocess,signal,time,platform\nresource.setrlimit(resource.RLIMIT_AS,(24*1024**3,24*1024**3))\nfrom minisweagent.config import get_config_from_spec\nfrom minisweagent.models.litellm_response_model import LitellmResponseModel\nfrom minisweagent.models.utils.actions_toolcall_response import BASH_TOOL_RESPONSE_API\nfrom openai import OpenAI\nimport math\nTASK_AGENT_SECONDS=int(os.environ[\'BENCH_AGENT_SECONDS\']);TASK_BUDGET=float(os.environ[\'BENCH_TASK_BUDGET\'])\nassert TASK_AGENT_SECONDS>0 and math.isfinite(TASK_BUDGET) and TASK_BUDGET>0\n\nfrom minisweagent.exceptions import LimitsExceeded,TimeExceeded,InterruptAgentFlow,FormatError\nfrom openai import APITimeoutError\nclass ModelOutputLimit(LimitsExceeded):pass\nclass ProviderContractError(InterruptAgentFlow):pass\n\ndef sdk_deadline_exit(phase):\n elapsed=time.time()-agent._start_time\n if elapsed<TASK_AGENT_SECONDS:return None\n return {\'role\':\'exit\',\'content\':\'TimeExceeded\',\'extra\':{\n  \'exit_status\':\'TimeExceeded\',\'source\':\'SDK task wall deadline\',\'sdk_deadline_phase\':phase,\n  \'task_wall_seconds\':TASK_AGENT_SECONDS,\'elapsed_seconds\':elapsed,\'submission\':\'\'}}\n\n\nMODEL_CONTEXT_WINDOWS={\'gpt-5.6-luna\':1050000,\'gpt-6-luna\':1050000}\nMODEL_OUTPUT_LIMITS={\'gpt-5.6-luna\':128000,\'gpt-6-luna\':128000}\nCONTEXT_AUDIT_PATH=pathlib.Path(\'/opt/caeoj-controller/context-checks.json\')\nclass TokenCountPreflightError(RuntimeError):pass\nclass NativeResponsesModel(LitellmResponseModel):\n def query(self,messages,**kwargs):\n  try:\n   result=super().query(messages,**kwargs)\n   result[\'extra\'][\'output_limit_proof\']=dict(self._last_output_limit_proof)\n   return result\n  except (ModelOutputLimit,ProviderContractError) as exc:\n   # The base model already billed GLOBAL_MODEL_STATS before action parsing.\n   # Agent\'s generic InterruptAgentFlow branch does not bill this receipt.\n   agent.cost+=exc.messages[0][\'extra\'][\'cost\']\n   raise\n  except FormatError as exc:\n   # DefaultAgent\'s dedicated FormatError branch bills this cost exactly once.\n   exc.messages[0][\'extra\'][\'output_limit_proof\']=dict(self._last_output_limit_proof)\n   raise\n def _parse_actions(self,response):\n  raw=response.model_dump(mode=\'json\')\n  requested=self._last_requested_output_limit\n  assert isinstance(requested,int) and not isinstance(requested,bool) and requested>0\n  echoed=raw.get(\'max_output_tokens\')\n  used=(raw.get(\'usage\') or {}).get(\'output_tokens\')\n  proof={\'response_id\':raw.get(\'id\'),\'requested_max_output_tokens\':requested,\n   \'server_max_output_tokens\':echoed,\'response_status\':raw.get(\'status\'),\n   \'output_limit_echo_status\':\'unavailable\' if echoed is None else \'matched\' if isinstance(echoed,int) and not isinstance(echoed,bool) and echoed==requested else \'mismatch\'}\n  self._last_output_limit_proof=proof\n  kind=None\n  if proof[\'output_limit_echo_status\']==\'mismatch\':kind=\'requested_output_limit_mismatch\'\n  elif isinstance(used,int) and not isinstance(used,bool) and used>requested:kind=\'usage_output_exceeds_requested\'\n  elif raw.get(\'status\')==\'incomplete\' and (raw.get(\'incomplete_details\') or {}).get(\'reason\')==\'max_output_tokens\' and echoed is None:\n   if not (isinstance(used,int) and not isinstance(used,bool) and used==requested):kind=\'unproved_incomplete_output_limit\'\n   else:proof[\'output_limit_echo_status\']=\'unavailable; exact requested output usage observed\'\n  self.context_checks[-1].update(proof)\n  self._save_context_checks()\n  if kind:\n   raise ProviderContractError({\'role\':\'exit\',\'content\':\'ProviderContractError\',\'extra\':{\n    \'exit_status\':\'ProviderContractError\',\'contract_kind\':kind,\'response\':raw,\n    \'cost\':self._usage_cost(response.usage.model_dump()),\'output_limit_proof\':proof,\'submission\':\'\'}})\n  if raw.get(\'status\')==\'incomplete\':\n   # Never execute an incomplete function-call argument prefix.\n   reason=(raw.get(\'incomplete_details\') or {}).get(\'reason\')\n   assert reason==\'max_output_tokens\',\'Unexpected incomplete provider response\'\n   raise ModelOutputLimit({\'role\':\'exit\',\'content\':\'ModelOutputLimit\',\'extra\':{\n    \'exit_status\':\'LimitsExceeded\',\'limit_kind\':\'ModelOutputLimit\',\n    \'response\':raw,\'cost\':self._usage_cost(response.usage.model_dump()),\n    \'output_limit_proof\':proof,\'submission\':\'\',\'provider_output_limit\':raw.get(\'max_output_tokens\')}})\n  return super()._parse_actions(response)\n def __init__(self,**kwargs):\n  super().__init__(**kwargs);self.client=OpenAI(max_retries=0,timeout=TASK_AGENT_SECONDS);self.dispatched=0;self.completed=0;self.usage=[];self.context_checks=[]\n def _save_context_checks(self):\n  tmp=CONTEXT_AUDIT_PATH.with_suffix(\'.tmp\');tmp.write_text(json.dumps(self.context_checks));tmp.replace(CONTEXT_AUDIT_PATH)\n def _query(self,messages,**kwargs):\n  def clean(x):\n   if isinstance(x,dict):return {k:clean(v) for k,v in x.items() if v is not None and k not in [\'status\',\'caller\',\'namespace\',\'logprobs\']}\n   if isinstance(x,list):return [clean(v) for v in x]\n   return x\n  messages=clean(messages)\n  model=os.environ[\'BENCH_MODEL\'];window=MODEL_CONTEXT_WINDOWS[model];output_limit=MODEL_OUTPUT_LIMITS[model]\n  payload={\'model\':model,\'input\':messages,\'tools\':[BASH_TOOL_RESPONSE_API],\'reasoning\':{\'effort\':os.environ[\'BENCH_EFFORT\']},\'truncation\':\'disabled\'}\n  check={\'attempt\':len(self.context_checks)+1,\'model\':model,\'context_window\':window,\'max_output_tokens\':output_limit,\'status\':\'count_pending\'}\n  self.context_checks.append(check);self._save_context_checks()\n  remaining=TASK_AGENT_SECONDS-(time.time()-agent._start_time)\n  if remaining<=0:\n   raise TimeExceeded({\'role\':\'exit\',\'content\':\'TimeExceeded\',\'extra\':{\'exit_status\':\'TimeExceeded\',\'submission\':\'\'}})\n  try:count=self.client.responses.input_tokens.count(**payload,timeout=remaining).input_tokens\n  except Exception as exc:\n   deadline=sdk_deadline_exit(\'token_count\') if isinstance(exc,APITimeoutError) else None\n   if deadline:\n    check.update(status=\'count_timeout_at_task_deadline\',decision=\'wall_time_exceeded_during_count\');self._save_context_checks()\n    raise TimeExceeded(deadline) from exc\n   check.update(status=\'count_failed\',error_type=type(exc).__name__);self._save_context_checks()\n   raise TokenCountPreflightError(\'Input token count failed before generation dispatch: \'+type(exc).__name__) from exc\n  assert isinstance(count,int) and not isinstance(count,bool) and count>=0,\'Invalid provider input token count\'\n  check.update(input_tokens=count,status=\'count_completed\');self._save_context_checks()\n  # Official minimum request output is16; otherwise reserve only the\n  # available canonical context, never reject input solely to fit128K output.\n  output_limit=min(output_limit,window-count)\n  check[\'max_output_tokens\']=output_limit\n  if output_limit<16:\n   check[\'decision\']=\'model_context_window_exceeded\';self._save_context_checks()\n   from minisweagent.exceptions import LimitsExceeded\n   raise LimitsExceeded({\'role\':\'exit\',\'content\':\'ModelContextWindow\',\'extra\':{\'exit_status\':\'LimitsExceeded\',\'submission\':\'\'}})\n  i,ci,o=(.2,.02,1.2) if os.environ[\'BENCH_MODEL\']==\'gpt-5.6-luna\' else (.1,.01,.5)\n  # Reserve actual counted input at worst-case cache-write price and the applicable long-context tier.\n  spent=sum(self._usage_cost(x[\'usage\']) for x in self.usage)\n  long=count>272000;request_bound=(count*i*1.25*(2 if long else 1)+output_limit*o*(1.5 if long else 1))/1e6\n  check.update(known_spent_usd=spent,next_request_max_estimated_usd=request_bound)\n  if spent+request_bound>TASK_BUDGET:\n   check[\'decision\']=\'global_budget_lease_exhausted\';self._save_context_checks()\n   from minisweagent.exceptions import LimitsExceeded\n   raise LimitsExceeded({\'role\':\'exit\',\'content\':\'BudgetExhausted\',\'extra\':{\'exit_status\':\'BudgetExhausted\',\'limit_kind\':\'BudgetExhausted\',\'submission\':\'\'}})\n  remaining=TASK_AGENT_SECONDS-(time.time()-agent._start_time)\n  if remaining<=0:\n   check[\'decision\']=\'wall_time_exceeded_after_count\';self._save_context_checks()\n   raise TimeExceeded({\'role\':\'exit\',\'content\':\'TimeExceeded\',\'extra\':{\'exit_status\':\'TimeExceeded\',\'submission\':\'\'}})\n  check[\'decision\']=\'dispatch_allowed\';self._save_context_checks()\n  self._last_requested_output_limit=output_limit\n  self.dispatched+=1\n  try:r=self.client.responses.create(**payload,max_output_tokens=output_limit,timeout=remaining)\n  except APITimeoutError as exc:\n   deadline=sdk_deadline_exit(\'generation\')\n   if not deadline:raise\n   check.update(status=\'request_timeout_at_task_deadline\',decision=\'wall_time_exceeded_during_generation\');self._save_context_checks()\n   raise TimeExceeded(deadline) from exc\n  assert r.model==model or r.model.startswith(model+\'-\'),\'Returned model identity mismatch\'\n  self.completed+=1;self.usage.append({\'model\':r.model,\'usage\':r.usage.model_dump()});return r\n def _usage_cost(self,u):\n  d=u.get(\'input_tokens_details\') or {};c=d.get(\'cached_tokens\',0) or 0;w=d.get(\'cache_write_tokens\',0) or 0\n  i,ci,o=(.2,.02,1.2) if os.environ[\'BENCH_MODEL\']==\'gpt-5.6-luna\' else (.1,.01,.5)\n  long=u[\'input_tokens\']>272000\n  return ((u[\'input_tokens\']-c-w)*i+c*ci+w*i*1.25)*(2 if long else 1)/1e6+u[\'output_tokens\']*o*(1.5 if long else 1)/1e6\n def _calculate_cost(self,r):return {\'cost\':self._usage_cost(r.usage.model_dump())}\n\n\nPOLICY_RESUME_NOTICE = (\n \'继续完成原来的公开任务。之前的工具输出可能曾被截断，请重新完整阅读 /app/TASK.md、\'\n \'其中列出的原始 instruction.md、DATA.md 和 /app/docs/CONTRACT.md。\'\n \'本次只恢复已经验证的 submission 文件；之前的临时文件、运行中进程和交互状态没有恢复，\'\n \'不要假设它们仍存在。保留已有工作并继续；不要机械重放过去已经执行的工具调用。\'\n)\n\ndef validate_policy_resume_messages(messages):\n # Original raw history remains intact. There are no invented observations,\n # clipped messages, compacted summaries, or replays of unresolved tools.\n assert isinstance(messages,list) and messages\n calls=set();observed=set()\n for message in messages:\n  assert isinstance(message,dict) and message.get(\'role\')!=\'exit\'\n  if message.get(\'object\')==\'response\':\n   for item in message.get(\'output\',[]):\n    if item.get(\'type\')==\'function_call\':\n     call_id=item.get(\'call_id\')\n     assert isinstance(call_id,str) and call_id and call_id not in calls\n     calls.add(call_id)\n    elif item.get(\'type\') in [\'custom_tool_call\',\'computer_call\',\'shell_call\']:\n     raise AssertionError(\'Unverified tool protocol in continuation history\')\n  elif message.get(\'type\')==\'function_call_output\':\n   call_id=message.get(\'call_id\')\n   assert call_id in calls and call_id not in observed\n   observed.add(call_id)\n  elif message.get(\'type\') in [\'function_call\',\'custom_tool_call\',\'custom_tool_call_output\',\'computer_call_output\',\'shell_call_output\']:\n   raise AssertionError(\'Unverified flattened tool protocol in continuation history\')\n assert calls==observed,\'Unresolved or unexecuted tool call cannot be continued\'\n return True\n\ndef prior_format_error_count(messages):\n count=0\n for message in reversed(messages):\n  if (message.get(\'extra\') or {}).get(\'interrupt_type\')==\'FormatError\':\n   count+=1\n  elif message.get(\'object\')==\'response\' or message.get(\'type\')==\'function_call_output\':\n   break\n return count\n\nfrom minisweagent.agents.default import DefaultAgent\nfrom minisweagent.environments.local import LocalEnvironment\nclass PublicEnvironment(LocalEnvironment):\n def execute(self,action,cwd=\'\',*,timeout=None):\n  env={\'PATH\':\'/usr/local/bin:/usr/bin:/bin\',\'HOME\':\'/app\',\'PYTHONPATH\':\'/app/src\',\'LANG\':\'C.UTF-8\',\'OMP_NUM_THREADS\':\'8\',\'OPENBLAS_NUM_THREADS\':\'8\'}\n  def drop():os.setgroups([]);os.setgid(1000);os.setuid(1000)\n  remaining=TASK_AGENT_SECONDS-(time.time()-agent._start_time)\n  if remaining<=0:\n   raise TimeExceeded({\'role\':\'exit\',\'content\':\'TimeExceeded\',\'extra\':{\'exit_status\':\'TimeExceeded\',\'submission\':\'\'}})\n  p=subprocess.Popen(action.get(\'command\',\'\'),shell=True,cwd=\'/app\',env=env,preexec_fn=drop,start_new_session=True,stdout=subprocess.PIPE,stderr=subprocess.STDOUT,text=True,encoding="utf-8",errors="replace")\n  try:out,_=p.communicate(timeout=remaining)\n  except subprocess.TimeoutExpired:\n   os.killpg(p.pid,signal.SIGKILL);out,_=p.communicate();out+=\'\\nCommand reached the remaining task wall limit\'\n  result={\'output\':out,\'returncode\':p.returncode,\'exception_info\':\'\'};self._check_finished(result);return result\n def get_template_vars(self,**kwargs):return {**self.config.model_dump(),**platform.uname()._asdict(),**kwargs}\nc=get_config_from_spec(\'mini.yaml\');a=c[\'agent\'];a={k:v for k,v in a.items() if k in [\'system_template\',\'instance_template\',\'step_limit\',\'cost_limit\',\'wall_time_limit_seconds\',\'max_consecutive_format_errors\']};a.update(step_limit=0,cost_limit=0.,wall_time_limit_seconds=TASK_AGENT_SECONDS,output_path=\'/opt/caeoj-controller/trajectory.json\',max_consecutive_format_errors=3)\nm=NativeResponsesModel(**{**c[\'model\'],\'model_name\':\'openai/\'+os.environ[\'BENCH_MODEL\'],\'model_kwargs\':{},\'cost_tracking\':\'default\'})\n\nenv=PublicEnvironment(cwd=\'/app\',timeout=TASK_AGENT_SECONDS);agent=DefaultAgent(m,env,**a)\ntask=pathlib.Path(\'/app/TASK.md\').read_text();status={}\nseed_path=pathlib.Path(\'/opt/caeoj-controller/resume.json\')\nprior_wall=0.;prior_count=0;unresolved_api_requests=0;resume_mode=None\ncontinuation_proof=None;prior_possible_requests=0;policy_messages=None;prior_known_cost=0.\nif os.environ.get(\'RESUME_SEED_SHA256\'):\n import base64,hashlib,types,copy\n raw=seed_path.read_bytes();assert hashlib.sha256(raw).hexdigest()==os.environ[\'RESUME_SEED_SHA256\'];seed=json.loads(raw)\n assert seed[\'task\']==os.environ[\'TASK_SLUG\'] and seed[\'model\']==os.environ[\'BENCH_MODEL\'] and seed[\'effort\']==os.environ[\'BENCH_EFFORT\']\n traw=base64.b64decode(seed[\'trajectory_base64\']);fraw=base64.b64decode(seed[\'final_base64\']);assert hashlib.sha256(traw).hexdigest()==seed[\'trajectory_sha256\'];assert hashlib.sha256(fraw).hexdigest()==seed[\'final_sha256\']\n prior=json.loads(traw);prev=json.loads(fraw);resume_mode=seed.get(\'mode\',\'binary_output\')\n assert prev[\'submission_files\']==0 or (resume_mode in [\'api_error\',\'policy_correction\'] and seed.get(\'submission_base64\') and seed.get(\'submission_sha256\')==prev[\'submission_sha256\'])\n prior_wall=prev.get(\'cumulative_wall_seconds\',prev[\'wall_seconds\']);prior_count=prev[\'completed\'];m.usage=copy.deepcopy(prev[\'usage\']);m.dispatched=prev[\'dispatched\'];m.completed=prev[\'completed\']\n assert len(m.usage)==m.completed\n if resume_mode==\'policy_correction\':\n  assert seed[\'original_job\']==os.environ[\'BENCH_RESUME_ORIGINAL_JOB\']\n  assert seed[\'authorized_runtime_policy_revision\']==os.environ[\'BENCH_RUNTIME_POLICY_REVISION\']\n  assert seed.get(\'user_authorized\') is True\n  assert prev[\'exit\'][\'exit_status\'] in [\'Submitted\',\'RepeatedFormatError\',\'TimeExceeded\',\'LimitsExceeded\']\n  assert prior[\'messages\'][-1].get(\'role\')==\'exit\'\n  approved_raw=base64.b64decode(seed[\'resume_messages_base64\'],validate=True)\n  assert hashlib.sha256(approved_raw).hexdigest()==seed[\'resume_messages_sha256\']\n  policy_messages=json.loads(approved_raw)\n  assert policy_messages==prior[\'messages\'][:-1],\'Continuation may only remove the recorded terminal exit\'\n  validate_policy_resume_messages(policy_messages)\n  assert isinstance(seed[\'consecutive_format_errors\'],int) and not isinstance(seed[\'consecutive_format_errors\'],bool) and seed[\'consecutive_format_errors\']>=0\n  assert seed[\'consecutive_format_errors\']==prior_format_error_count(policy_messages)\n  assert prior_wall<TASK_AGENT_SECONDS,\'No declared task wall remains for continuation\'\n  assert isinstance(m.dispatched,int) and not isinstance(m.dispatched,bool) and m.dispatched>=m.completed>=0\n  assert len(m.usage)==m.completed\n  unresolved_api_requests=seed[\'unresolved_api_requests\']\n  assert isinstance(unresolved_api_requests,int) and not isinstance(unresolved_api_requests,bool) and unresolved_api_requests==m.dispatched-m.completed>=0\n  prior_possible_requests=seed[\'possibly_unobserved_api_requests\']\n  assert isinstance(prior_possible_requests,int) and not isinstance(prior_possible_requests,bool) and prior_possible_requests in [0,1]\n  assert prior_possible_requests==prev.get(\'possibly_unobserved_api_requests\',0)+prev.get(\'prior_possibly_unobserved_api_requests\',0)\n  assert isinstance(prev[\'api_calls\'],int) and not isinstance(prev[\'api_calls\'],bool) and prev[\'api_calls\']>=m.completed\n  prior_known_cost=sum(m._usage_cost(x[\'usage\']) for x in m.usage)\n  assert isinstance(seed[\'prior_known_cost\'],(int,float)) and not isinstance(seed[\'prior_known_cost\'],bool) and math.isfinite(seed[\'prior_known_cost\'])\n  assert math.isclose(prior_known_cost,seed[\'prior_known_cost\'],rel_tol=0,abs_tol=1e-9)\n  assert TASK_BUDGET>prior_known_cost,\'Cumulative lease must include additional authorized headroom\'\n  continuation_proof={\'mode\':\'policy_correction\',\'original_result_job\':seed[\'original_job\'],\n   \'seed_sha256\':hashlib.sha256(raw).hexdigest(),\'resume_messages_sha256\':seed[\'resume_messages_sha256\'],\n   \'runtime_policy_revision\':seed[\'authorized_runtime_policy_revision\'],\n   \'prior_completed\':m.completed,\'prior_dispatched\':m.dispatched,\n   \'prior_api_calls\':prev[\'api_calls\'],\n   \'prior_unresolved_api_requests\':unresolved_api_requests,\n   \'prior_possibly_unobserved_api_requests\':prior_possible_requests,\'prior_known_cost\':seed[\'prior_known_cost\'],\n   \'prior_dispatch_count_qualification\':prev.get(\'dispatch_count_qualification\'),\n   \'prior_consecutive_format_errors\':seed[\'consecutive_format_errors\']}\n elif resume_mode in [\'api_timeout\',\'api_error\']:\n  expected_exit=\'APITimeoutError\' if resume_mode==\'api_timeout\' else \'InternalServerError\'\n  assert prev[\'exit\'][\'exit_status\']==prior[\'messages\'][-1][\'extra\'][\'exit_status\']==expected_exit\n  if resume_mode==\'api_error\':assert \'Error code: 520\' in prev[\'exit\'].get(\'error\',\'\')\n  assert prev[\'dispatched\']-prev[\'completed\']==seed[\'unresolved_api_requests\']==1\n  assert prior[\'messages\'][-2].get(\'type\')==\'function_call_output\'\n  unresolved_api_requests=seed[\'unresolved_api_requests\']\n elif resume_mode==\'binary_output\':\n  assert prev[\'completed\']==prev[\'dispatched\']==3\n  assert prior[\'messages\'][-1][\'extra\'][\'exit_status\']==prev[\'exit\'][\'exit_status\']==\'UnicodeDecodeError\'\n  pending=prior[\'messages\'][-2];assert pending.get(\'object\')==\'response\' and len(pending[\'extra\'][\'actions\'])==1\n  assert hashlib.sha256(json.dumps(pending[\'extra\'][\'actions\'],sort_keys=True).encode()).hexdigest()==seed[\'pending_actions_sha256\']\n  call_id=pending[\'extra\'][\'actions\'][0][\'tool_call_id\'];assert not any(x.get(\'call_id\')==call_id for x in prior[\'messages\'][:-2])\n else:raise AssertionError(\'Unsupported recovery class\')\n original_add=agent.add_messages;first=[True]\n def resume_add(self,*messages):\n  if first[0]:\n   first[0]=False;self.messages=copy.deepcopy(policy_messages if resume_mode==\'policy_correction\' else prior[\'messages\'][:-1]);self.cost=prior_known_cost if resume_mode==\'policy_correction\' else prev[\'cost_usd\'];self.n_calls=prev[\'api_calls\'];self._start_time-=prior_wall\n   if resume_mode==\'policy_correction\':\n    self.n_consecutive_format_errors=seed[\'consecutive_format_errors\']\n    original_add(self.model.format_message(role=\'user\',content=POLICY_RESUME_NOTICE))\n   if resume_mode==\'binary_output\':\n    self.execute_actions(pending)\n    assert self.messages[-1].get(\'call_id\')==call_id\n   self.save(self.config.output_path)\n   return self.messages\n  return original_add(*messages)\n agent.add_messages=types.MethodType(resume_add,agent)\n\ntry:status=agent.run(task)\nexcept Exception as e:status={\'exit_status\':type(e).__name__,\'error\':str(e)[:500]}\nfinally:\n agent.save(agent.config.output_path)\n pathlib.Path(\'/opt/caeoj-controller/stats.json\').write_text(json.dumps({\'exit\':status,\'cost_usd\':sum(m._usage_cost(x[\'usage\']) for x in m.usage),\'api_calls\':agent.n_calls,\'dispatched\':m.dispatched,\'completed\':m.completed,\'usage\':m.usage,\'preexisting_wall_seconds\':prior_wall,\'preexisting_completed_responses\':prior_count,\'new_completed_responses\':m.completed-prior_count,\'unresolved_api_requests\':m.dispatched-m.completed,\'resume_mode\':resume_mode,\'continuation\':continuation_proof,\'prior_possibly_unobserved_api_requests\':prior_possible_requests,\'possibly_unobserved_api_requests\':0,\'dispatch_count_qualification\':\'confirmed dispatched lower bound; prior possibly unobserved retained separately\' if prior_possible_requests else \'confirmed dispatched\',\'cost_label\':\'estimate not bill\',\'reasoning\':os.environ[\'BENCH_EFFORT\'],\'model\':os.environ[\'BENCH_MODEL\']}))\n'
(trusted/'worker.py').write_text(WORKER);taskpath=os.environ['TASK_PATH'];(APP/'TASK.md').write_text(f'阅读 /app/{taskpath}/instruction.md、DATA.md 和 /app/docs/CONTRACT.md，完成本题通用求解程序。入口 /app/submission/solve.py，接口 python /app/submission/solve.py --input problem.json --output result.h5。只保存 submission 目录。输入文件路径相对problem.json；可用 caeoj.sdk 读写，已安装NumPy、SciPy、h5py、Gmsh、C++。请自行阅读公开样例并验证输出结构，随机样例输出不是数值答案。CPU 8 vCPU，Agent、编译与样例共享24 GiB预算。正式逐例时限以题面为准。完成后按mini-swe-agent提交命令结束。')
os.environ['MSWEA_MODEL_RETRY_STOP_AFTER_ATTEMPT']='1';os.environ['MSWEA_CONFIGURED']='true';os.environ['PYTHONPATH']='/app/src';os.environ['LITELLM_LOCAL_MODEL_COST_MAP']='True';os.environ['MSWEA_COST_TRACKING']='default';key=os.environ.get('OPENAI_API_KEY','')
log=(trusted/'worker.log').open('w');print('SHORT_STAGE '+json.dumps({'stage':'agent_started','task':slug}),flush=True);start=time.monotonic();p=subprocess.Popen([sys.executable,'-u',str(trusted/'worker.py')],stdout=log,stderr=subprocess.STDOUT,start_new_session=True)
import psutil
prior_parent_wall=0.;outer_continuation=None
if os.environ.get('RESUME_SEED_SHA256'):
 seed_outer=json.loads((trusted/'resume.json').read_bytes());old_outer=json.loads(base64.b64decode(seed_outer['final_base64']));prior_parent_wall=old_outer.get('cumulative_wall_seconds',old_outer['wall_seconds'])
 if seed_outer.get('mode')=='policy_correction':
  outer_continuation={'mode':'policy_correction','original_result_job':seed_outer['original_job'],
   'seed_sha256':os.environ['RESUME_SEED_SHA256'],'resume_messages_sha256':seed_outer['resume_messages_sha256'],
   'runtime_policy_revision':seed_outer['authorized_runtime_policy_revision'],
   'prior_completed':old_outer['completed'],'prior_dispatched':old_outer['dispatched'],
   'prior_api_calls':old_outer['api_calls'],
   'prior_unresolved_api_requests':seed_outer['unresolved_api_requests'],
   'prior_possibly_unobserved_api_requests':seed_outer['possibly_unobserved_api_requests'],
   'prior_known_cost':seed_outer['prior_known_cost'],
   'prior_dispatch_count_qualification':old_outer.get('dispatch_count_qualification'),
   'prior_consecutive_format_errors':seed_outer['consecutive_format_errors']}

peak=0;termination=None;last_context_notice=None
while p.poll() is None:
 try:
  context_notice=json.loads((trusted/'context-checks.json').read_text())[-1]
  notice_key=(context_notice['attempt'],context_notice['status'],context_notice.get('decision'))
  if context_notice['status']=='count_completed' and notice_key!=last_context_notice:
   print('SHORT_CONTEXT '+json.dumps(context_notice),flush=True);last_context_notice=notice_key
 except (ValueError,OSError,IndexError,KeyError):pass
 try:
  parent=psutil.Process(p.pid);tracked={x.pid:x for x in [parent,*parent.children(recursive=True)]}
  for x in psutil.process_iter(['uids']):
   try:
    if x.info['uids'].real==1000:tracked[x.pid]=x
   except psutil.Error:pass
  rss=0
  for x in tracked.values():
   try:rss+=x.memory_info().rss
   except psutil.Error:pass
  peak=max(peak,rss)
 except psutil.Error:rss=0
 if rss>24*1024**3 or time.monotonic()-start+prior_parent_wall>agent_seconds+50:
  termination='memory_limit' if rss>24*1024**3 else 'wall_timeout'
  try:
   for x in psutil.Process(p.pid).children(recursive=True):x.kill()
  except psutil.Error:pass
  os.killpg(p.pid,signal.SIGKILL);p.wait();break
 time.sleep(.1)
for proc in psutil.process_iter(['uids']):
 try:
  if proc.info['uids'].real==1000:
   proc.kill()
   try:proc.wait(timeout=3)
   except psutil.Error:pass
 except psutil.Error:pass
log.close();stats=json.loads((trusted/'stats.json').read_text()) if (trusted/'stats.json').exists() else {'exit':{'exit_status':'worker_failed'}};stats.update(task=slug,worker_exit=p.returncode,wall_seconds=time.monotonic()-start,peak_tree_rss=peak,termination=termination)
if key:stats=json.loads(json.dumps(stats).replace(key,'[REDACTED]'))
stats['cumulative_wall_seconds']=stats['wall_seconds']+prior_parent_wall
stats['runtime_policy']={'revision':os.environ['BENCH_RUNTIME_POLICY_REVISION'],'agent_seconds':agent_seconds,'build_seconds':build_seconds,'step_limit':0,'format_error_limit':3,'tool_output_pretrim':False,'command_timeout':'remaining_task_wall','model_max_output_tokens':128000,'task_budget_lease':float(os.environ['BENCH_TASK_BUDGET'])}

if outer_continuation is not None:
 if stats.get('continuation') is not None:assert stats['continuation']==outer_continuation
 stats['continuation']=outer_continuation;stats['resume_mode']='policy_correction'
 stats['prior_possibly_unobserved_api_requests']=outer_continuation['prior_possibly_unobserved_api_requests']
 stats.setdefault('possibly_unobserved_api_requests',0)
 stats['dispatch_count_qualification']='confirmed dispatched lower bound; prior possibly unobserved retained separately' if stats['prior_possibly_unobserved_api_requests'] else 'confirmed dispatched'
if (trusted/'context-checks.json').exists():
 try:
  stats['context_checks']=json.loads((trusted/'context-checks.json').read_text())
  stats['token_count_attempts']=len(stats['context_checks']);stats['token_count_completed']=sum(x.get('status')=='count_completed' for x in stats['context_checks'])
 except (ValueError,OSError) as exc:stats['context_audit_error_type']=type(exc).__name__
 stats['context_policy']='provider canonical input + context-fitted official128000output maximum <=1050000; full history; truncation disabled'
# Scrub credentials from every exported text/blob; secrets are never inserted into config.
for f in trusted.glob('*'):
 if f.is_file() and f.name in ['trajectory.json','worker.log','stats.json']:
  b=f.read_bytes()
  if key:b=b.replace(key.encode(),b'[REDACTED]')
  f.write_bytes(b)
files={};total=0
for f in (APP/'submission').rglob('*'):
 if f.is_symlink():raise RuntimeError('Submission link refused')
 if f.is_file():
  total+=f.stat().st_size
  b=f.read_bytes();assert not key or key.encode() not in b;files[f.relative_to(APP/'submission').as_posix()]={'sha256':hashlib.sha256(b).hexdigest(),'base64':base64.b64encode(b).decode(),'mode':stat.S_IMODE(f.stat().st_mode)&0o777}
artifact=json.dumps({'task':slug,'files':files},sort_keys=True,separators=(',',':')).encode();encoded=base64.b64encode(gzip.compress(artifact)).decode()
for i in range(0,len(encoded),3500):print('SHORT_SUBMISSION '+json.dumps({'index':i//3500,'data':encoded[i:i+3500]}),flush=True)
trace=(trusted/'trajectory.json').read_bytes() if (trusted/'trajectory.json').exists() else b'{}';trace64=base64.b64encode(gzip.compress(trace)).decode()
for i in range(0,len(trace64),3500):print('SHORT_TRAJECTORY '+json.dumps({'index':i//3500,'data':trace64[i:i+3500]}),flush=True)
print('SHORT_FINAL '+json.dumps({**stats,'submission_sha256':hashlib.sha256(artifact).hexdigest(),'submission_files':len(files),'has_solve_py':'solve.py' in files,'trajectory_sha256':hashlib.sha256(trace).hexdigest()}),flush=True)
if stats.get('api_calls',0)==0:print('SHORT_DIAGNOSTIC '+(trusted/'worker.log').read_text()[-3000:],flush=True)


==> supplement/supplement/evaluation_runtime/deepseek_candidate_runner.py <==
"""Trusted HF candidate controller. Only /app/submission is exported."""
import base64,gzip,hashlib,json,os,pathlib,resource,signal,subprocess,sys,time,zipfile,io,stat
agent_seconds=int(os.environ['BENCH_AGENT_SECONDS']);build_seconds=int(os.environ['BENCH_BUILD_SECONDS']);assert agent_seconds>0 and build_seconds>0
slug=os.environ['TASK_SLUG'];expected=os.environ['PUBLIC_SHA256'];raw=pathlib.Path('/payload/public.zip').read_bytes();assert hashlib.sha256(raw).hexdigest()==expected
APP=pathlib.Path('/app');APP.mkdir(exist_ok=True)
with zipfile.ZipFile(io.BytesIO(raw)) as z:
 for n in z.namelist():
  assert not pathlib.PurePosixPath(n).is_absolute() and '..' not in pathlib.PurePosixPath(n).parts
 z.extractall(APP)
build_started=time.monotonic()
def build_remaining():
 remaining=build_seconds-(time.monotonic()-build_started)
 if remaining<=0:raise TimeoutError('Declared task environment build time exhausted')
 return remaining
print('SHORT_STAGE '+json.dumps({'stage':'installing','task':slug}),flush=True)
install=subprocess.run(['bash','-lc','apt-get update -qq && DEBIAN_FRONTEND=noninteractive apt-get install -y -qq bash git curl ca-certificates g++ openmpi-bin libopenmpi-dev libhdf5-dev hdf5-tools libglu1-mesa libgl1 util-linux libxrender1 libxcursor1 libxfixes3 libxft2 libfontconfig1 libxinerama1 libgomp1 >/tmp/apt.log 2>&1 && python -m pip install --disable-pip-version-check mini-swe-agent==2.4.6 openai==2.54.0 scipy==1.18.1 psutil && python -m pip install /app'],capture_output=True,text=True,timeout=build_remaining())
if install.returncode:print('SHORT_FAILURE '+json.dumps({'stage':'install','code':install.returncode,'error':install.stderr[-1500:]}),flush=True);raise SystemExit(1)
req=APP/'task-requirements.txt'
if req.exists():subprocess.run([sys.executable,'-m','pip','install','-r',str(req)],check=True,stdout=subprocess.DEVNULL,stderr=subprocess.DEVNULL,timeout=build_remaining())
subprocess.run([sys.executable,'-m','pip','check'],check=True,timeout=build_remaining())
subprocess.run([sys.executable,"-c",'"""Fail closed when the numerical execution environment lacks promised tools."""\nimport importlib\nimport importlib.metadata\nimport json\nfrom pathlib import Path\nimport shutil\nimport subprocess\nimport tempfile\n\nMODULES = (\'numpy\', \'scipy\', \'h5py\', \'gmsh\', \'jsonschema\')\nCOMMANDS = (\'bash\', \'git\', \'curl\', \'g++\', \'mpic++\', \'mpirun\', \'h5cc\', \'h5c++\', \'setpriv\')\n\n\ndef command(arguments, cwd=None):\n    result = subprocess.run(arguments, cwd=cwd, text=True, capture_output=True, timeout=30)\n    if result.returncode:\n        raise RuntimeError(f\'Environment command failed: {arguments[0]}: {result.stderr}\')\n    return result.stdout.strip()\n\n\ndef check():\n    versions = {}\n    for name in MODULES:\n        importlib.import_module(name)\n        versions[name] = importlib.metadata.version(name)\n    binaries = {}\n    for name in COMMANDS:\n        path = shutil.which(name)\n        if path is None:\n            raise RuntimeError(\'Missing promised environment command: \' + name)\n        binaries[name] = path\n    import numpy as np\n    from scipy.sparse import csc_matrix\n    from scipy.sparse.linalg import spsolve\n    import h5py\n    import gmsh\n    if not np.allclose(spsolve(csc_matrix([[2., 0.], [0., 4.]]), [2., 8.]), [1., 2.]):\n        raise RuntimeError(\'SciPy sparse solve functional check failed\')\n    with tempfile.TemporaryDirectory(prefix=\'caeoj-environment-\') as directory:\n        root = Path(directory)\n        with h5py.File(root/\'probe.h5\', \'w\') as output:\n            output[\'values\'] = np.array([1., 2.])\n        with h5py.File(root/\'probe.h5\') as data:\n            if not np.array_equal(data[\'values\'][...], [1., 2.]):\n                raise RuntimeError(\'HDF5 read/write functional check failed\')\n        (root/\'openmp.cpp\').write_text(\'#include <omp.h>\\nint main(){int n=0;\\n#pragma omp parallel num_threads(2) reduction(+:n)\\n{n+=1;}\\nreturn n!=2;}\\n\')\n        command([\'g++\', \'-fopenmp\', \'openmp.cpp\', \'-o\', \'openmp\'], root)\n        command([str(root/\'openmp\')], root)\n        (root/\'hdf5.cpp\').write_text(\'#include <hdf5.h>\\nint main(){hid_t f=H5Fcreate("native.h5",H5F_ACC_TRUNC,H5P_DEFAULT,H5P_DEFAULT);if(f<0)return 1;H5Fclose(f);f=H5Fopen("native.h5",H5F_ACC_RDONLY,H5P_DEFAULT);if(f<0)return 2;return H5Fclose(f)<0;}\\n\')\n        command([\'h5c++\', \'hdf5.cpp\', \'-o\', \'hdf5\'], root)\n        command([str(root/\'hdf5\')], root)\n        (root/\'mpi.cpp\').write_text(\'#include <mpi.h>\\nint main(int n,char**v){MPI_Init(&n,&v);int s=0,r=0,total=0;MPI_Comm_size(MPI_COMM_WORLD,&s);MPI_Comm_rank(MPI_COMM_WORLD,&r);MPI_Allreduce(&r,&total,1,MPI_INT,MPI_SUM,MPI_COMM_WORLD);MPI_Finalize();return s!=2||total!=1;}\\n\')\n        command([\'mpic++\', \'mpi.cpp\', \'-o\', \'mpi\'], root)\n        command([\'mpirun\', \'--allow-run-as-root\', \'--oversubscribe\', \'-n\', \'2\', str(root/\'mpi\')], root)\n    gmsh.initialize([\'caeoj-environment-check\', \'-nopopup\'])\n    try:\n        gmsh.model.add(\'environment-check\')\n        gmsh.model.geo.addPoint(0, 0, 0)\n        gmsh.model.geo.synchronize()\n    finally:\n        gmsh.finalize()\n    return {\'status\': \'passed\', \'modules\': versions, \'commands\': binaries,\n            \'functional_checks\': [\'scipy-sparse\', \'hdf5-read-write\', \'gmsh-api\', \'cxx-openmp-two-threads\', \'hdf5-native-file-io\', \'mpi-two-rank-reduction\']}\n\n\nif __name__ == \'__main__\':\n    print(json.dumps(check(), sort_keys=True))\n'],check=True,timeout=build_remaining())

import ctypes
assert ctypes.CDLL(None).prctl(36,1,0,0,0)==0
(APP/'submission').mkdir(exist_ok=True)
for p in [APP,*APP.rglob('*')]:os.chown(p,1000,1000)
trusted=pathlib.Path('/opt/caeoj-controller');trusted.mkdir(mode=0o700,exist_ok=True)
def checkpoint_mode(entry,required):
 mode=entry.get('mode')
 if mode is None:
  assert not required,'Policy continuation requires verified file permission modes'
  return None
 assert isinstance(mode,int) and not isinstance(mode,bool) and 0<=mode<=0o777,'Invalid checkpoint permission mode'
 return mode

# Stage an explicitly requested resume before any worker/API process exists.
if os.environ.get('RESUME_SEED_SHA256'):
 seed_data=pathlib.Path('/payload/resume.json').read_bytes()
 assert hashlib.sha256(seed_data).hexdigest()==os.environ['RESUME_SEED_SHA256']
 (trusted/'resume.json').write_bytes(seed_data)
 seed_checkpoint=json.loads(seed_data)
 if seed_checkpoint.get('mode') in ['api_error','policy_correction']:
  required_final=json.loads(base64.b64decode(seed_checkpoint['final_base64']))
  assert required_final['submission_files']==0 or seed_checkpoint.get('submission_base64')
 if seed_checkpoint.get('submission_base64'):
  checkpoint_raw=base64.b64decode(seed_checkpoint['submission_base64'],validate=True)
  assert hashlib.sha256(checkpoint_raw).hexdigest()==seed_checkpoint['submission_sha256']
  original_final=json.loads(base64.b64decode(seed_checkpoint['final_base64']))
  assert hashlib.sha256(checkpoint_raw).hexdigest()==original_final['submission_sha256']
  checkpoint=json.loads(checkpoint_raw);assert checkpoint['task']==slug and len(checkpoint['files'])==original_final['submission_files']
  for name,entry in checkpoint['files'].items():
   rel=pathlib.PurePosixPath(name);assert not rel.is_absolute() and '..' not in rel.parts
   restored=base64.b64decode(entry['base64'],validate=True);assert hashlib.sha256(restored).hexdigest()==entry['sha256']
   target=APP/'submission'/name;target.parent.mkdir(parents=True,exist_ok=True);target.write_bytes(restored)
   mode=checkpoint_mode(entry,True)
   os.chown(target,1000,1000)
   if mode is not None:os.chmod(target,mode)
  for target in (APP/'submission').rglob('*'):os.chown(target,1000,1000)


for restored_path in [APP/'submission',*(APP/'submission').rglob('*')]:os.chown(restored_path,1000,1000)
WORKER = '\nimport json,os,pathlib,resource,subprocess,signal,time,platform\nresource.setrlimit(resource.RLIMIT_AS,(24*1024**3,24*1024**3))\nfrom minisweagent.config import get_config_from_spec\nfrom minisweagent.models.litellm_response_model import LitellmResponseModel\nfrom minisweagent.models.utils.actions_toolcall_response import BASH_TOOL_RESPONSE_API\nfrom openai import OpenAI\nimport math\nTASK_AGENT_SECONDS=int(os.environ[\'BENCH_AGENT_SECONDS\']);TASK_BUDGET=float(os.environ[\'BENCH_TASK_BUDGET\'])\nassert TASK_AGENT_SECONDS>0 and math.isfinite(TASK_BUDGET) and TASK_BUDGET>0\n\nfrom minisweagent.exceptions import LimitsExceeded,TimeExceeded,InterruptAgentFlow,FormatError\nfrom openai import APITimeoutError\nclass ModelOutputLimit(LimitsExceeded):pass\nclass ProviderContractError(InterruptAgentFlow):pass\n\ndef sdk_deadline_exit(phase):\n elapsed=time.time()-agent._start_time\n if elapsed<TASK_AGENT_SECONDS:return None\n return {\'role\':\'exit\',\'content\':\'TimeExceeded\',\'extra\':{\n  \'exit_status\':\'TimeExceeded\',\'source\':\'SDK task wall deadline\',\'sdk_deadline_phase\':phase,\n  \'task_wall_seconds\':TASK_AGENT_SECONDS,\'elapsed_seconds\':elapsed,\'submission\':\'\'}}\n\n\nfrom openai import BadRequestError\nMODEL_CONTEXT_WINDOW = 1048576\nOUTPUT_LIMIT = 393216\nTASK_COST_LIMIT_CNY = TASK_BUDGET\nACCOUNTING_PATH = pathlib.Path(\'/opt/caeoj-controller/accounting.json\')\nCONTEXT_AUDIT_PATH = pathlib.Path(\'/opt/caeoj-controller/context-checks.json\')\nALLOWED_RETURNED_MODELS = {\'deepseek-flash\', \'deepseek-v4.1-flash\', \'deepseek-v4.1-flash-1017\'}\n\ndef atomic_receipt(path, value):\n tmp = path.with_name(path.name+\'.tmp\')\n with tmp.open(\'w\',encoding=\'utf-8\') as handle:\n  json.dump(value,handle,ensure_ascii=False,separators=(\',\',\':\'));handle.flush();os.fsync(handle.fileno())\n tmp.replace(path)\n\ndef confirmed_context_rejection(exc):\n # A context error code alone may describe input plus requested output. It\n # does not prove that the input itself exhausted the canonical window.\n if getattr(exc,\'status_code\',None)!=400:return False\n body=getattr(exc,\'body\',None)\n if not isinstance(body,dict):return False\n error=body.get(\'error\',body)\n if not isinstance(error,dict):return False\n text=str(error.get(\'message\',\'\')).lower().replace(\',\',\'\')\n code=error.get(\'code\')\n is_context=(code in {\'context_length_exceeded\',\'context_window_exceeded\',\'max_context_length_exceeded\'}\n  or (str(MODEL_CONTEXT_WINDOW) in text and \'context\' in text and (\'exceed\' in text or \'too long\' in text)))\n if not is_context:return False\n counts=[]\n for data in [body,error,error.get(\'details\'),error.get(\'metadata\')]:\n  if not isinstance(data,dict):continue\n  for key in [\'input_tokens\',\'prompt_tokens\',\'input_token_count\',\'prompt_token_count\']:\n   value=data.get(key)\n   if isinstance(value,int) and not isinstance(value,bool) and value>=0:counts.append(value)\n import re\n for pattern in [r\'\\b(?:actual|received|your)\\s+(?:input|prompt)\\s+(?:token\\s+count|tokens|length)\\s*(?:is|:|=)?\\s*(\\d+)\\b\',\n                 r\'\\((\\d+)\\s+in\\s+(?:your\\s+)?(?:prompt|input|messages)\\b\']:\n  counts.extend(int(value) for value in re.findall(pattern,text))\n if counts:\n  return len(set(counts))==1 and counts[0]>=MODEL_CONTEXT_WINDOW\n # Only explicit input-alone wording is sufficient without an input count.\n return (str(MODEL_CONTEXT_WINDOW) in text and bool(re.search(\n  r\'\\b(?:input|prompt)\\s+alone\\s+(?:exceeds?|is\\s+longer\\s+than)\\s+(?:the\\s+)?(?:model(?:\\x27s)?\\s+)?context\\s+(?:length|window)\',text)))\n\nclass NativeResponsesModel(LitellmResponseModel):\n def query(self,messages,**kwargs):\n  try:\n   result=super().query(messages,**kwargs)\n   result[\'extra\'][\'output_limit_proof\']=dict(self._last_output_limit_proof)\n   return result\n  except (ModelOutputLimit,ProviderContractError) as exc:\n   # The base model already billed GLOBAL_MODEL_STATS before action parsing.\n   # Agent\'s generic InterruptAgentFlow branch does not bill this receipt.\n   agent.cost+=exc.messages[0][\'extra\'][\'cost\']\n   raise\n  except FormatError as exc:\n   # DefaultAgent\'s dedicated FormatError branch bills this cost exactly once.\n   exc.messages[0][\'extra\'][\'output_limit_proof\']=dict(self._last_output_limit_proof)\n   raise\n def _parse_actions(self,response):\n  raw=response.model_dump(mode=\'json\')\n  requested=self._last_requested_output_limit\n  assert isinstance(requested,int) and not isinstance(requested,bool) and requested>0\n  echoed=raw.get(\'max_output_tokens\')\n  used=(raw.get(\'usage\') or {}).get(\'output_tokens\')\n  proof={\'response_id\':raw.get(\'id\'),\'requested_max_output_tokens\':requested,\n   \'server_max_output_tokens\':echoed,\'response_status\':raw.get(\'status\'),\n   \'output_limit_echo_status\':\'unavailable\' if echoed is None else \'matched\' if isinstance(echoed,int) and not isinstance(echoed,bool) and echoed==requested else \'mismatch\'}\n  self._last_output_limit_proof=proof\n  kind=None\n  if proof[\'output_limit_echo_status\']==\'mismatch\':kind=\'requested_output_limit_mismatch\'\n  elif isinstance(used,int) and not isinstance(used,bool) and used>requested:kind=\'usage_output_exceeds_requested\'\n  elif raw.get(\'status\')==\'incomplete\' and (raw.get(\'incomplete_details\') or {}).get(\'reason\')==\'max_output_tokens\' and echoed is None:\n   if not (isinstance(used,int) and not isinstance(used,bool) and used==requested):kind=\'unproved_incomplete_output_limit\'\n   else:proof[\'output_limit_echo_status\']=\'unavailable; exact requested output usage observed\'\n  self.context_checks[-1].update(proof)\n  self._save_context_checks()\n  if kind:\n   raise ProviderContractError({\'role\':\'exit\',\'content\':\'ProviderContractError\',\'extra\':{\n    \'exit_status\':\'ProviderContractError\',\'contract_kind\':kind,\'response\':raw,\n    \'cost\':self._usage_cost(response.usage.model_dump()),\'output_limit_proof\':proof,\'submission\':\'\'}})\n  if raw.get(\'status\')==\'incomplete\':\n   # Never execute an incomplete function-call argument prefix.\n   reason=(raw.get(\'incomplete_details\') or {}).get(\'reason\')\n   assert reason==\'max_output_tokens\',\'Unexpected incomplete provider response\'\n   raise ModelOutputLimit({\'role\':\'exit\',\'content\':\'ModelOutputLimit\',\'extra\':{\n    \'exit_status\':\'LimitsExceeded\',\'limit_kind\':\'ModelOutputLimit\',\n    \'response\':raw,\'cost\':self._usage_cost(response.usage.model_dump()),\n    \'output_limit_proof\':proof,\'submission\':\'\',\'provider_output_limit\':raw.get(\'max_output_tokens\')}})\n  return super()._parse_actions(response)\n def __init__(self,**kwargs):\n  super().__init__(**kwargs)\n  self.client=OpenAI(api_key=os.environ[\'DEEPSEEK_API_KEY\'],base_url=\'https://api.deepseek.com\',max_retries=0,timeout=TASK_AGENT_SECONDS)\n  self.dispatched=0;self.completed=0;self.request_attempts=0;self.rejected_context_requests=[]\n  self.usage=[];self.response_receipts=[];self.context_checks=[];self.last_request_state=\'not_dispatched\'\n  self._save_accounting()\n def _save_accounting(self):\n  atomic_receipt(ACCOUNTING_PATH,{\'provider\':\'deepseek\',\'billing_currency\':\'CNY\',\'model\':os.environ[\'BENCH_MODEL\'],\n   \'reasoning\':os.environ[\'BENCH_EFFORT\'],\'dispatched\':self.dispatched,\'completed\':self.completed,\n   \'request_attempts\':self.request_attempts,\'rejected_context_requests\':self.rejected_context_requests,\n   \'usage\':self.usage,\'response_receipts\':self.response_receipts,\'last_request_state\':self.last_request_state,\n   \'cost_cny\':sum(self._usage_cost(x[\'usage\']) for x in self.usage),\n   \'cost_label\':\'peak-rate upper estimate; not bill; offpeak model rates are half\'})\n def _save_context_checks(self):atomic_receipt(CONTEXT_AUDIT_PATH,self.context_checks)\n def _query(self,messages,**kwargs):\n  def clean(value):\n   if isinstance(value,dict):return {key:clean(item) for key,item in value.items() if item is not None and key not in [\'status\',\'caller\',\'namespace\',\'logprobs\']}\n   if isinstance(value,list):return [clean(item) for item in value]\n   return value\n  assert os.environ[\'BENCH_MODEL\']==\'deepseek-flash\'\n  assert os.environ[\'BENCH_EFFORT\'] in {\'low\',\'high\',\'max\'}\n  payload={\'model\':os.environ[\'BENCH_MODEL\'],\'input\':clean(messages),\'tools\':[BASH_TOOL_RESPONSE_API],\n   \'reasoning\':{\'effort\':os.environ[\'BENCH_EFFORT\']}}\n  # DeepSeek has no documented Responses token-count endpoint. The server checks\n  # its canonical token window; do not invent a character/token estimate cutoff.\n  spent=sum(self._usage_cost(x[\'usage\']) for x in self.usage)\n  request_bound=(MODEL_CONTEXT_WINDOW*2.0+OUTPUT_LIMIT*8.0)/1e6\n  check={\'attempt\':len(self.context_checks)+1,\'model\':os.environ[\'BENCH_MODEL\'],\n   \'context_window\':MODEL_CONTEXT_WINDOW,\'max_output_tokens\':OUTPUT_LIMIT,\n   \'context_validation\':\'provider canonical input window; no local token estimate or character gate\',\n   \'known_spent_cny\':spent,\'next_request_max_estimated_cny\':request_bound,\'status\':\'pre_dispatch\'}\n  self.context_checks.append(check);self._save_context_checks()\n  if spent+request_bound>TASK_COST_LIMIT_CNY:\n   check[\'decision\']=\'global_budget_lease_exhausted\';self._save_context_checks()\n   from minisweagent.exceptions import LimitsExceeded\n   raise LimitsExceeded({\'role\':\'exit\',\'content\':\'BudgetExhausted\',\'extra\':{\'exit_status\':\'BudgetExhausted\',\'limit_kind\':\'BudgetExhausted\',\'submission\':\'\'}})\n  remaining=TASK_AGENT_SECONDS-(time.time()-agent._start_time)\n  if remaining<=0:\n   check[\'decision\']=\'wall_time_exceeded_before_dispatch\';self._save_context_checks()\n   raise TimeExceeded({\'role\':\'exit\',\'content\':\'TimeExceeded\',\'extra\':{\'exit_status\':\'TimeExceeded\',\'submission\':\'\'}})\n  check[\'decision\']=\'dispatch_allowed\';self._save_context_checks()\n  self._last_requested_output_limit=OUTPUT_LIMIT\n  self.request_attempts+=1;self.dispatched+=1;self.last_request_state=\'dispatch_pending\';self._save_accounting()\n  try:response=self.client.responses.create(**payload,max_output_tokens=OUTPUT_LIMIT,timeout=remaining)\n  except APITimeoutError as exc:\n   deadline=sdk_deadline_exit(\'generation\')\n   if not deadline:raise\n   self.last_request_state=\'sdk_task_wall_deadline_unknown\';self._save_accounting()\n   check.update(status=\'request_timeout_at_task_deadline\',decision=\'wall_time_exceeded_during_generation\');self._save_context_checks()\n   raise TimeExceeded(deadline) from exc\n  except BadRequestError as exc:\n   if getattr(exc,\'status_code\',None)!=400:raise\n   input_overflow=confirmed_context_rejection(exc)\n   self.dispatched-=1;self.last_request_state=\'confirmed_context_rejection\' if input_overflow else \'confirmed_api_400_rejection\'\n   self.rejected_context_requests.append({\'attempt\':self.request_attempts,\'status_code\':400,\n    \'classification\':\'canonical provider input window exceeded\' if input_overflow else \'known API400; input-alone overflow not proved\',\n    \'input_alone_overflow_proved\':input_overflow})\n   self._save_accounting();check.update(status=\'provider_rejected\',decision=\'model_context_window_exceeded\' if input_overflow else \'api400_requires_inspection\');self._save_context_checks()\n   if not input_overflow:raise\n   from minisweagent.exceptions import LimitsExceeded\n   raise LimitsExceeded({\'role\':\'exit\',\'content\':\'ModelContextWindow\',\'extra\':{\'exit_status\':\'LimitsExceeded\',\'submission\':\'\',\'input_alone_overflow_proved\':True}}) from exc\n  assert response.model.lower() in ALLOWED_RETURNED_MODELS,\'Returned DeepSeek model identity mismatch\'\n  usage=response.usage.model_dump();self._usage_cost(usage)\n  self.usage.append({\'model\':response.model,\'usage\':usage,\'received_at\':time.time()});self.completed+=1\n  self.response_receipts.append(response.model_dump(mode=\'json\'))\n  self.last_request_state=\'response_received\';self._save_accounting()\n  check.update(status=\'response_received\',input_tokens=usage[\'input_tokens\'],output_tokens=usage[\'output_tokens\'])\n  self._save_context_checks();return response\n def _usage_cost(self,usage):\n  i=usage[\'input_tokens\'];o=usage[\'output_tokens\'];cached=(usage.get(\'input_tokens_details\') or {}).get(\'cached_tokens\',0) or 0\n  assert all(isinstance(x,int) and not isinstance(x,bool) and x>=0 for x in [i,o,cached])\n  assert cached<=i\n  return ((i-cached)*2.0+cached*.04+o*8.0)/1e6\n def _calculate_cost(self,response):return {\'cost\':self._usage_cost(response.usage.model_dump()),\'billing_currency\':\'CNY\'}\n\n\nPOLICY_RESUME_NOTICE = (\n \'继续完成原来的公开任务。之前的工具输出可能曾被截断，请重新完整阅读 /app/TASK.md、\'\n \'其中列出的原始 instruction.md、DATA.md 和 /app/docs/CONTRACT.md。\'\n \'本次只恢复已经验证的 submission 文件；之前的临时文件、运行中进程和交互状态没有恢复，\'\n \'不要假设它们仍存在。保留已有工作并继续；不要机械重放过去已经执行的工具调用。\'\n)\n\ndef validate_policy_resume_messages(messages):\n # Original raw history remains intact. There are no invented observations,\n # clipped messages, compacted summaries, or replays of unresolved tools.\n assert isinstance(messages,list) and messages\n calls=set();observed=set()\n for message in messages:\n  assert isinstance(message,dict) and message.get(\'role\')!=\'exit\'\n  if message.get(\'object\')==\'response\':\n   for item in message.get(\'output\',[]):\n    if item.get(\'type\')==\'function_call\':\n     call_id=item.get(\'call_id\')\n     assert isinstance(call_id,str) and call_id and call_id not in calls\n     calls.add(call_id)\n    elif item.get(\'type\') in [\'custom_tool_call\',\'computer_call\',\'shell_call\']:\n     raise AssertionError(\'Unverified tool protocol in continuation history\')\n  elif message.get(\'type\')==\'function_call_output\':\n   call_id=message.get(\'call_id\')\n   assert call_id in calls and call_id not in observed\n   observed.add(call_id)\n  elif message.get(\'type\') in [\'function_call\',\'custom_tool_call\',\'custom_tool_call_output\',\'computer_call_output\',\'shell_call_output\']:\n   raise AssertionError(\'Unverified flattened tool protocol in continuation history\')\n assert calls==observed,\'Unresolved or unexecuted tool call cannot be continued\'\n return True\n\ndef prior_format_error_count(messages):\n count=0\n for message in reversed(messages):\n  if (message.get(\'extra\') or {}).get(\'interrupt_type\')==\'FormatError\':\n   count+=1\n  elif message.get(\'object\')==\'response\' or message.get(\'type\')==\'function_call_output\':\n   break\n return count\n\nfrom minisweagent.agents.default import DefaultAgent\nfrom minisweagent.environments.local import LocalEnvironment\nclass PublicEnvironment(LocalEnvironment):\n def execute(self,action,cwd=\'\',*,timeout=None):\n  env={\'PATH\':\'/usr/local/bin:/usr/bin:/bin\',\'HOME\':\'/app\',\'PYTHONPATH\':\'/app/src\',\'LANG\':\'C.UTF-8\',\'OMP_NUM_THREADS\':\'8\',\'OPENBLAS_NUM_THREADS\':\'8\'}\n  def drop():os.setgroups([]);os.setgid(1000);os.setuid(1000)\n  remaining=TASK_AGENT_SECONDS-(time.time()-agent._start_time)\n  if remaining<=0:\n   raise TimeExceeded({\'role\':\'exit\',\'content\':\'TimeExceeded\',\'extra\':{\'exit_status\':\'TimeExceeded\',\'submission\':\'\'}})\n  p=subprocess.Popen(action.get(\'command\',\'\'),shell=True,cwd=\'/app\',env=env,preexec_fn=drop,start_new_session=True,stdout=subprocess.PIPE,stderr=subprocess.STDOUT,text=True,encoding="utf-8",errors="replace")\n  try:out,_=p.communicate(timeout=remaining)\n  except subprocess.TimeoutExpired:\n   os.killpg(p.pid,signal.SIGKILL);out,_=p.communicate();out+=\'\\nCommand reached the remaining task wall limit\'\n  result={\'output\':out,\'returncode\':p.returncode,\'exception_info\':\'\'};self._check_finished(result);return result\n def get_template_vars(self,**kwargs):return {**self.config.model_dump(),**platform.uname()._asdict(),**kwargs}\nc=get_config_from_spec(\'mini.yaml\');a=c[\'agent\'];a={k:v for k,v in a.items() if k in [\'system_template\',\'instance_template\',\'step_limit\',\'cost_limit\',\'wall_time_limit_seconds\',\'max_consecutive_format_errors\']};a.update(step_limit=0,cost_limit=0.,wall_time_limit_seconds=TASK_AGENT_SECONDS,output_path=\'/opt/caeoj-controller/trajectory.json\',max_consecutive_format_errors=3)\nm=NativeResponsesModel(**{**c[\'model\'],\'model_name\':\'openai/\'+os.environ[\'BENCH_MODEL\'],\'model_kwargs\':{},\'cost_tracking\':\'default\'})\n\nenv=PublicEnvironment(cwd=\'/app\',timeout=TASK_AGENT_SECONDS);agent=DefaultAgent(m,env,**a)\ntask=pathlib.Path(\'/app/TASK.md\').read_text();status={}\nseed_path=pathlib.Path(\'/opt/caeoj-controller/resume.json\')\nprior_wall=0.;prior_count=0;unresolved_api_requests=0;resume_mode=None\ncontinuation_proof=None;prior_possible_requests=0;policy_messages=None;prior_known_cost=0.\nif os.environ.get(\'RESUME_SEED_SHA256\'):\n import base64,hashlib,types,copy\n raw=seed_path.read_bytes();assert hashlib.sha256(raw).hexdigest()==os.environ[\'RESUME_SEED_SHA256\'];seed=json.loads(raw)\n assert seed[\'task\']==os.environ[\'TASK_SLUG\'] and seed[\'model\']==os.environ[\'BENCH_MODEL\'] and seed[\'effort\']==os.environ[\'BENCH_EFFORT\']\n traw=base64.b64decode(seed[\'trajectory_base64\']);fraw=base64.b64decode(seed[\'final_base64\']);assert hashlib.sha256(traw).hexdigest()==seed[\'trajectory_sha256\'];assert hashlib.sha256(fraw).hexdigest()==seed[\'final_sha256\']\n prior=json.loads(traw);prev=json.loads(fraw);resume_mode=seed.get(\'mode\',\'binary_output\')\n assert prev[\'submission_files\']==0 or (resume_mode in [\'api_error\',\'policy_correction\'] and seed.get(\'submission_base64\') and seed.get(\'submission_sha256\')==prev[\'submission_sha256\'])\n prior_wall=prev.get(\'cumulative_wall_seconds\',prev[\'wall_seconds\']);prior_count=prev[\'completed\'];m.usage=copy.deepcopy(prev[\'usage\']);m.dispatched=prev[\'dispatched\'];m.completed=prev[\'completed\']\n assert len(m.usage)==m.completed\n m._save_accounting()\n if resume_mode==\'policy_correction\':\n  assert seed[\'original_job\']==os.environ[\'BENCH_RESUME_ORIGINAL_JOB\']\n  assert seed[\'authorized_runtime_policy_revision\']==os.environ[\'BENCH_RUNTIME_POLICY_REVISION\']\n  assert seed.get(\'user_authorized\') is True\n  assert prev[\'exit\'][\'exit_status\'] in [\'Submitted\',\'RepeatedFormatError\',\'TimeExceeded\',\'LimitsExceeded\']\n  assert prior[\'messages\'][-1].get(\'role\')==\'exit\'\n  approved_raw=base64.b64decode(seed[\'resume_messages_base64\'],validate=True)\n  assert hashlib.sha256(approved_raw).hexdigest()==seed[\'resume_messages_sha256\']\n  policy_messages=json.loads(approved_raw)\n  assert policy_messages==prior[\'messages\'][:-1],\'Continuation may only remove the recorded terminal exit\'\n  validate_policy_resume_messages(policy_messages)\n  assert isinstance(seed[\'consecutive_format_errors\'],int) and not isinstance(seed[\'consecutive_format_errors\'],bool) and seed[\'consecutive_format_errors\']>=0\n  assert seed[\'consecutive_format_errors\']==prior_format_error_count(policy_messages)\n  assert prior_wall<TASK_AGENT_SECONDS,\'No declared task wall remains for continuation\'\n  assert isinstance(m.dispatched,int) and not isinstance(m.dispatched,bool) and m.dispatched>=m.completed>=0\n  assert len(m.usage)==m.completed\n  unresolved_api_requests=seed[\'unresolved_api_requests\']\n  assert isinstance(unresolved_api_requests,int) and not isinstance(unresolved_api_requests,bool) and unresolved_api_requests==m.dispatched-m.completed>=0\n  prior_possible_requests=seed[\'possibly_unobserved_api_requests\']\n  assert isinstance(prior_possible_requests,int) and not isinstance(prior_possible_requests,bool) and prior_possible_requests in [0,1]\n  assert prior_possible_requests==prev.get(\'possibly_unobserved_api_requests\',0)+prev.get(\'prior_possibly_unobserved_api_requests\',0)\n  assert isinstance(prev[\'api_calls\'],int) and not isinstance(prev[\'api_calls\'],bool) and prev[\'api_calls\']>=m.completed\n  prior_known_cost=sum(m._usage_cost(x[\'usage\']) for x in m.usage)\n  assert isinstance(seed[\'prior_known_cost\'],(int,float)) and not isinstance(seed[\'prior_known_cost\'],bool) and math.isfinite(seed[\'prior_known_cost\'])\n  assert math.isclose(prior_known_cost,seed[\'prior_known_cost\'],rel_tol=0,abs_tol=1e-9)\n  assert TASK_BUDGET>prior_known_cost,\'Cumulative lease must include additional authorized headroom\'\n  continuation_proof={\'mode\':\'policy_correction\',\'original_result_job\':seed[\'original_job\'],\n   \'seed_sha256\':hashlib.sha256(raw).hexdigest(),\'resume_messages_sha256\':seed[\'resume_messages_sha256\'],\n   \'runtime_policy_revision\':seed[\'authorized_runtime_policy_revision\'],\n   \'prior_completed\':m.completed,\'prior_dispatched\':m.dispatched,\n   \'prior_api_calls\':prev[\'api_calls\'],\n   \'prior_unresolved_api_requests\':unresolved_api_requests,\n   \'prior_possibly_unobserved_api_requests\':prior_possible_requests,\'prior_known_cost\':seed[\'prior_known_cost\'],\n   \'prior_dispatch_count_qualification\':prev.get(\'dispatch_count_qualification\'),\n   \'prior_consecutive_format_errors\':seed[\'consecutive_format_errors\']}\n  accounting_raw=base64.b64decode(seed[\'accounting_base64\'],validate=True)\n  assert hashlib.sha256(accounting_raw).hexdigest()==seed[\'accounting_sha256\']==prev[\'accounting_checkpoint_sha256\']\n  old_accounting=json.loads(accounting_raw)\n  assert old_accounting[\'provider\']==\'deepseek\' and old_accounting[\'billing_currency\']==\'CNY\'\n  assert old_accounting[\'model\']==os.environ[\'BENCH_MODEL\'] and old_accounting[\'reasoning\']==os.environ[\'BENCH_EFFORT\']\n  assert old_accounting[\'usage\']==m.usage and old_accounting[\'dispatched\']==m.dispatched and old_accounting[\'completed\']==m.completed\n  m.response_receipts=copy.deepcopy(old_accounting[\'response_receipts\'])\n  m.request_attempts=old_accounting[\'request_attempts\'];m.rejected_context_requests=copy.deepcopy(old_accounting[\'rejected_context_requests\'])\n  assert len(m.response_receipts)==m.completed and len({r[\'id\'] for r in m.response_receipts})==m.completed\n  m.last_request_state=\'policy_correction_restored\';m._save_accounting()\n elif resume_mode in [\'api_timeout\',\'api_error\',\'api_connection\']:\n  expected_exit={\'api_timeout\':\'APITimeoutError\',\'api_error\':\'InternalServerError\',\'api_connection\':\'APIConnectionError\'}[resume_mode]\n  assert prev[\'exit\'][\'exit_status\']==prior[\'messages\'][-1][\'extra\'][\'exit_status\']==expected_exit\n  if resume_mode==\'api_error\':assert \'Error code: 520\' in prev[\'exit\'].get(\'error\',\'\')\n  if resume_mode==\'api_connection\':\n   assert \'peer closed connection without sending complete message body (incomplete chunked read)\' in prior[\'messages\'][-1][\'extra\'][\'traceback\']\n   accounting_raw=base64.b64decode(seed[\'accounting_base64\'],validate=True);assert hashlib.sha256(accounting_raw).hexdigest()==seed[\'accounting_sha256\']==prev[\'accounting_checkpoint_sha256\']\n   old_accounting=json.loads(accounting_raw);assert old_accounting[\'usage\']==m.usage and old_accounting[\'dispatched\']==m.dispatched and old_accounting[\'completed\']==m.completed\n   m.response_receipts=copy.deepcopy(old_accounting[\'response_receipts\']);m.request_attempts=old_accounting[\'request_attempts\'];m.rejected_context_requests=copy.deepcopy(old_accounting[\'rejected_context_requests\'])\n   assert len(m.response_receipts)==m.completed and len({r[\'id\'] for r in m.response_receipts})==m.completed\n   m._save_accounting()\n  assert prev[\'dispatched\']-prev[\'completed\']==seed[\'unresolved_api_requests\']==1\n  assert prior[\'messages\'][-2].get(\'type\')==\'function_call_output\'\n  unresolved_api_requests=seed[\'unresolved_api_requests\']\n elif resume_mode==\'binary_output\':\n  assert prev[\'completed\']==prev[\'dispatched\']==3\n  assert prior[\'messages\'][-1][\'extra\'][\'exit_status\']==prev[\'exit\'][\'exit_status\']==\'UnicodeDecodeError\'\n  pending=prior[\'messages\'][-2];assert pending.get(\'object\')==\'response\' and len(pending[\'extra\'][\'actions\'])==1\n  assert hashlib.sha256(json.dumps(pending[\'extra\'][\'actions\'],sort_keys=True).encode()).hexdigest()==seed[\'pending_actions_sha256\']\n  call_id=pending[\'extra\'][\'actions\'][0][\'tool_call_id\'];assert not any(x.get(\'call_id\')==call_id for x in prior[\'messages\'][:-2])\n else:raise AssertionError(\'Unsupported recovery class\')\n original_add=agent.add_messages;first=[True]\n def resume_add(self,*messages):\n  if first[0]:\n   first[0]=False;self.messages=copy.deepcopy(policy_messages if resume_mode==\'policy_correction\' else prior[\'messages\'][:-1]);self.cost=prior_known_cost if resume_mode==\'policy_correction\' else prev[\'cost_cny\'];self.n_calls=prev[\'api_calls\'];self._start_time-=prior_wall\n   if resume_mode==\'policy_correction\':\n    self.n_consecutive_format_errors=seed[\'consecutive_format_errors\']\n    original_add(self.model.format_message(role=\'user\',content=POLICY_RESUME_NOTICE))\n   if resume_mode==\'binary_output\':\n    self.execute_actions(pending)\n    assert self.messages[-1].get(\'call_id\')==call_id\n   self.save(self.config.output_path)\n   return self.messages\n  return original_add(*messages)\n agent.add_messages=types.MethodType(resume_add,agent)\n\ntry:status=agent.run(task)\nexcept Exception as e:status={\'exit_status\':type(e).__name__,\'error\':str(e)[:500]}\nfinally:\n agent.save(agent.config.output_path)\n pathlib.Path(\'/opt/caeoj-controller/stats.json\').write_text(json.dumps({\'exit\':status,\'cost_cny\':sum(m._usage_cost(x[\'usage\']) for x in m.usage),\'billing_currency\':\'CNY\',\'api_calls\':agent.n_calls,\'dispatched\':m.dispatched,\'completed\':m.completed,\'usage\':m.usage,\'preexisting_wall_seconds\':prior_wall,\'preexisting_completed_responses\':prior_count,\'new_completed_responses\':m.completed-prior_count,\'unresolved_api_requests\':m.dispatched-m.completed,\'resume_mode\':resume_mode,\'continuation\':continuation_proof,\'prior_possibly_unobserved_api_requests\':prior_possible_requests,\'possibly_unobserved_api_requests\':0,\'dispatch_count_qualification\':\'confirmed dispatched lower bound; prior possibly unobserved retained separately\' if prior_possible_requests else \'confirmed dispatched\',\'cost_label\':\'peak-rate upper estimate; not bill; offpeak model rates are half\',\'reasoning\':os.environ[\'BENCH_EFFORT\'],\'model\':os.environ[\'BENCH_MODEL\']}))\n'
(trusted/'worker.py').write_text(WORKER);taskpath=os.environ['TASK_PATH'];(APP/'TASK.md').write_text(f'阅读 /app/{taskpath}/instruction.md、DATA.md 和 /app/docs/CONTRACT.md，完成本题通用求解程序。入口 /app/submission/solve.py，接口 python /app/submission/solve.py --input problem.json --output result.h5。只保存 submission 目录。输入文件路径相对problem.json；可用 caeoj.sdk 读写，已安装NumPy、SciPy、h5py、Gmsh、C++。请自行阅读公开样例并验证输出结构，随机样例输出不是数值答案。CPU 8 vCPU，Agent、编译与样例共享24 GiB预算。正式逐例时限以题面为准。完成后按mini-swe-agent提交命令结束。')
os.environ['MSWEA_MODEL_RETRY_STOP_AFTER_ATTEMPT']='1';os.environ['MSWEA_CONFIGURED']='true';os.environ['PYTHONPATH']='/app/src';os.environ['LITELLM_LOCAL_MODEL_COST_MAP']='True';os.environ['MSWEA_COST_TRACKING']='default';key=os.environ.get('DEEPSEEK_API_KEY','')
log=(trusted/'worker.log').open('w');print('SHORT_STAGE '+json.dumps({'stage':'agent_started','task':slug}),flush=True);start=time.monotonic();p=subprocess.Popen([sys.executable,'-u',str(trusted/'worker.py')],stdout=log,stderr=subprocess.STDOUT,start_new_session=True)
import psutil
prior_parent_wall=0.;outer_continuation=None
if os.environ.get('RESUME_SEED_SHA256'):
 seed_outer=json.loads((trusted/'resume.json').read_bytes());old_outer=json.loads(base64.b64decode(seed_outer['final_base64']));prior_parent_wall=old_outer.get('cumulative_wall_seconds',old_outer['wall_seconds'])
 if seed_outer.get('mode')=='policy_correction':
  outer_continuation={'mode':'policy_correction','original_result_job':seed_outer['original_job'],
   'seed_sha256':os.environ['RESUME_SEED_SHA256'],'resume_messages_sha256':seed_outer['resume_messages_sha256'],
   'runtime_policy_revision':seed_outer['authorized_runtime_policy_revision'],
   'prior_completed':old_outer['completed'],'prior_dispatched':old_outer['dispatched'],
   'prior_api_calls':old_outer['api_calls'],
   'prior_unresolved_api_requests':seed_outer['unresolved_api_requests'],
   'prior_possibly_unobserved_api_requests':seed_outer['possibly_unobserved_api_requests'],
   'prior_known_cost':seed_outer['prior_known_cost'],
   'prior_dispatch_count_qualification':old_outer.get('dispatch_count_qualification'),
   'prior_consecutive_format_errors':seed_outer['consecutive_format_errors']}

peak=0;termination=None;last_context_notice=None
while p.poll() is None:
 try:
  context_notice=json.loads((trusted/'context-checks.json').read_text())[-1]
  notice_key=(context_notice['attempt'],context_notice['status'],context_notice.get('decision'))
  if context_notice['status'] in ['response_received','provider_rejected'] and notice_key!=last_context_notice:
   print('SHORT_CONTEXT '+json.dumps(context_notice),flush=True);last_context_notice=notice_key
 except (ValueError,OSError,IndexError,KeyError):pass
 try:
  parent=psutil.Process(p.pid);tracked={x.pid:x for x in [parent,*parent.children(recursive=True)]}
  for x in psutil.process_iter(['uids']):
   try:
    if x.info['uids'].real==1000:tracked[x.pid]=x
   except psutil.Error:pass
  rss=0
  for x in tracked.values():
   try:rss+=x.memory_info().rss
   except psutil.Error:pass
  peak=max(peak,rss)
 except psutil.Error:rss=0
 if rss>24*1024**3 or time.monotonic()-start+prior_parent_wall>agent_seconds+50:
  termination='memory_limit' if rss>24*1024**3 else 'wall_timeout'
  try:
   for x in psutil.Process(p.pid).children(recursive=True):x.kill()
  except psutil.Error:pass
  os.killpg(p.pid,signal.SIGKILL);p.wait();break
 time.sleep(.1)
for proc in psutil.process_iter(['uids']):
 try:
  if proc.info['uids'].real==1000:
   proc.kill()
   try:proc.wait(timeout=3)
   except psutil.Error:pass
 except psutil.Error:pass
log.close();stats=json.loads((trusted/'stats.json').read_text()) if (trusted/'stats.json').exists() else {'exit':{'exit_status':'worker_failed'}};stats.update(task=slug,worker_exit=p.returncode,wall_seconds=time.monotonic()-start,peak_tree_rss=peak,termination=termination)
# The accounting receipt is written before dispatch and after every observed
# response. It survives trusted-parent wall enforcement and retains unknown fees.
accounting_path=trusted/'accounting.json'
if accounting_path.exists():
 accounting_raw=accounting_path.read_bytes()
 if key:accounting_raw=accounting_raw.replace(key.encode(),b'[REDACTED]')
 accounting=json.loads(accounting_raw)
 assert accounting['provider']=='deepseek' and accounting['billing_currency']=='CNY'
 assert accounting['model']==os.environ['BENCH_MODEL'] and accounting['reasoning']==os.environ['BENCH_EFFORT']
 assert accounting['completed']==len(accounting['usage'])<=accounting['dispatched']
 for field in ['provider','model','reasoning','usage','dispatched','completed','request_attempts','rejected_context_requests','billing_currency','cost_cny','cost_label']:
  stats[field]=accounting[field]
 stats['accounting_checkpoint_sha256']=hashlib.sha256(accounting_raw).hexdigest()
 stats['unresolved_api_requests']=accounting['dispatched']-accounting['completed']
 stats['possibly_unobserved_api_requests']=0
 if stats.get('exit',{}).get('exit_status')=='worker_failed' and termination=='wall_timeout' and p.returncode==-9:
  stats['exit']={'exit_status':'TimeExceeded','source':'trusted parent wall limit with durable provider accounting'}
  stats['recovered_worker_wall_timeout']=True
  stats['api_calls']=accounting['request_attempts']
 accounting64=base64.b64encode(gzip.compress(accounting_raw)).decode()
 for i in range(0,len(accounting64),3500):print('SHORT_ACCOUNTING '+json.dumps({'index':i//3500,'data':accounting64[i:i+3500]}),flush=True)
if key:stats=json.loads(json.dumps(stats).replace(key,'[REDACTED]'))
stats['cumulative_wall_seconds']=stats['wall_seconds']+prior_parent_wall
stats['runtime_policy']={'revision':os.environ['BENCH_RUNTIME_POLICY_REVISION'],'agent_seconds':agent_seconds,'build_seconds':build_seconds,'step_limit':0,'format_error_limit':3,'tool_output_pretrim':False,'command_timeout':'remaining_task_wall','model_max_output_tokens':393216,'task_budget_lease':float(os.environ['BENCH_TASK_BUDGET'])}

if outer_continuation is not None:
 if stats.get('continuation') is not None:assert stats['continuation']==outer_continuation
 stats['continuation']=outer_continuation;stats['resume_mode']='policy_correction'
 stats['prior_possibly_unobserved_api_requests']=outer_continuation['prior_possibly_unobserved_api_requests']
 stats.setdefault('possibly_unobserved_api_requests',0)
 stats['dispatch_count_qualification']='confirmed dispatched lower bound; prior possibly unobserved retained separately' if stats['prior_possibly_unobserved_api_requests'] else 'confirmed dispatched'
if (trusted/'context-checks.json').exists():
 try:
  stats['context_checks']=json.loads((trusted/'context-checks.json').read_text())
  stats['token_count_attempts']=0;stats['token_count_completed']=0
 except (ValueError,OSError) as exc:stats['context_audit_error_type']=type(exc).__name__
 stats['context_policy']='provider canonical1048576token window; full history, no character gate, no compaction, no truncation requested'
# Scrub credentials from every exported text/blob; secrets are never inserted into config.
for f in trusted.glob('*'):
 if f.is_file() and f.name in ['trajectory.json','worker.log','stats.json']:
  b=f.read_bytes()
  if key:b=b.replace(key.encode(),b'[REDACTED]')
  f.write_bytes(b)
files={};total=0
for f in (APP/'submission').rglob('*'):
 if f.is_symlink():raise RuntimeError('Submission link refused')
 if f.is_file():
  total+=f.stat().st_size
  b=f.read_bytes();assert not key or key.encode() not in b;files[f.relative_to(APP/'submission').as_posix()]={'sha256':hashlib.sha256(b).hexdigest(),'base64':base64.b64encode(b).decode(),'mode':stat.S_IMODE(f.stat().st_mode)&0o777}
artifact=json.dumps({'task':slug,'files':files},sort_keys=True,separators=(',',':')).encode();encoded=base64.b64encode(gzip.compress(artifact)).decode()
for i in range(0,len(encoded),3500):print('SHORT_SUBMISSION '+json.dumps({'index':i//3500,'data':encoded[i:i+3500]}),flush=True)
trace=(trusted/'trajectory.json').read_bytes() if (trusted/'trajectory.json').exists() else b'{}';trace64=base64.b64encode(gzip.compress(trace)).decode()
for i in range(0,len(trace64),3500):print('SHORT_TRAJECTORY '+json.dumps({'index':i//3500,'data':trace64[i:i+3500]}),flush=True)
print('SHORT_FINAL '+json.dumps({**stats,'submission_sha256':hashlib.sha256(artifact).hexdigest(),'submission_files':len(files),'has_solve_py':'solve.py' in files,'trajectory_sha256':hashlib.sha256(trace).hexdigest()}),flush=True)
if stats.get('api_calls',0)==0:print('SHORT_DIAGNOSTIC '+(trusted/'worker.log').read_text()[-3000:],flush=True)


==> supplement/supplement/evaluation_runtime/judge_hf.py <==
"""Harbor adapter: execute unprivileged submissions, then use caeoj grading."""

import json
import math
import os
from pathlib import Path
import signal
import shutil
import stat
import subprocess
import tempfile
import time
import sys
from restriction import restrict, wait_limited, MemoryExceeded

from caeoj.case_grading import prepare_case
from caeoj.sdk import load_problem

TESTS = Path("/tests")
LOGS = Path("/logs/verifier")
SUBMISSION = Path("/app/submission")
SOURCE_REPAIR = (TESTS / "source-repair.json").is_file()


def output_limit(config):
    limit = config.get("max_output_bytes", 128 * 1024**2)
    if limit is None:
        # Explicitly unlimited when the statement only bounds logical output
        # size and execution resources. Omission retains the old byte limit.
        return None
    if type(limit) is not int or limit <= 0:
        raise ValueError("max_output_bytes must be a positive integer")
    return limit


def output_within_limit(path, limit):
    info = path.lstat()
    return stat.S_ISREG(info.st_mode) and (limit is None or info.st_size <= limit)


def freeze_submission():
    """Reject links and remove solver write permissions before execution."""
    if SOURCE_REPAIR:
        import source_repair

        return source_repair.prepare()
    if not SUBMISSION.is_dir() or SUBMISSION.is_symlink():
        raise ValueError("Missing regular submission directory")
    link_metadata = TESTS / "submission-link-policy.json"
    restored_links = (
        json.loads(link_metadata.read_text()) if link_metadata.is_file() else None
    )
    if restored_links:
        from symlink_submission import verify_restored

        assert verify_restored(
            SUBMISSION, restored_links
        ), "Unverified restored submission"
    for path in [SUBMISSION, *SUBMISSION.rglob("*")]:
        mode = path.lstat().st_mode
        if stat.S_ISLNK(mode) and restored_links:
            assert (
                os.readlink(path)
                == restored_links["submission_links"][str(path.relative_to(SUBMISSION))]
            )
            os.chown(path, 0, 0, follow_symlinks=False)
            continue
        if not (stat.S_ISDIR(mode) or stat.S_ISREG(mode)):
            raise ValueError("Submission contains a link or special file")
        os.chown(path, 0, 0)
        path.chmod(0o755 if stat.S_ISDIR(mode) or mode & 0o111 else 0o644)
    return (SUBMISSION / "solve.py").is_file()


def execute(directory, timeout, logs):
    # Keep the canonical submission immutable, but give each invocation its own
    # writable source tree for compiled helpers and caches. No changes survive
    # into the next case.
    if SOURCE_REPAIR:
        import source_repair

        arguments = source_repair.command(directory)
    else:
        working_submission = directory / "submission"
        shutil.copytree(
            SUBMISSION,
            working_submission,
            symlinks=(TESTS / "submission-link-policy.json").is_file(),
        )
        link_metadata = TESTS / "submission-link-policy.json"
        if link_metadata.is_file():
            metadata = json.loads(link_metadata.read_text())
            if metadata["proof"].get("case_rebase_absolute_links"):
                from symlink_submission import rebase_case_links

                rebase_case_links(working_submission, metadata, metadata["proof"])
        for path in [working_submission, *working_submission.rglob("*")]:
            os.chown(path, 1000, 1000, follow_symlinks=False)
        arguments = [
            "python",
            str(working_submission / "solve.py"),
            "--input",
            str(directory / "input/problem.json"),
            "--output",
            str(directory / "result.h5"),
        ]
    command = [
        "setpriv",
        "--reuid=1000",
        "--regid=1000",
        "--clear-groups",
        "--no-new-privs",
        *arguments,
    ]
    # Credentials from the agent phase are never passed to solver processes.
    env = {
        "PATH": "/usr/local/bin:/usr/bin:/bin",
        "HOME": "/home/solver",
        "PYTHONDONTWRITEBYTECODE": "1",
    }
    if SOURCE_REPAIR:
        repair = json.loads((TESTS / "source-repair.json").read_text())
        env["LD_LIBRARY_PATH"] = str(Path(repair["build_directory"]) / "lib")
    with (logs / "stdout.log").open("wb") as out, (logs / "stderr.log").open(
        "wb"
    ) as err:
        # A separate root supervisor owns only this invocation's descendants.
        # MPI launchers may create sessions, so process groups are insufficient.
        receipt = logs / "execution.json"
        process = subprocess.run(
            [
                sys.executable,
                str(Path(__file__).resolve()),
                "--supervise",
                str(receipt.resolve()),
                str(timeout),
                json.dumps(command),
            ],
            cwd=directory,
            env=env,
            stdout=out,
            stderr=err,
            check=False,
        )
        if process.returncode:
            raise RuntimeError("Solver process supervision failed")
    return json.loads(receipt.read_text())


def supervise(receipt, timeout, command):
    """Linux subreaper: collect escaped sessions as well as ordinary children."""
    import ctypes

    libc = ctypes.CDLL(None, use_errno=True)
    if libc.prctl(36, 1, 0, 0, 0):  # PR_SET_CHILD_SUBREAPER
        raise OSError(ctypes.get_errno(), "Cannot enable child subreaper")
    process = subprocess.Popen(command, start_new_session=True, preexec_fn=restrict)
    try:
        try:
            code = wait_limited(process, timeout)
            result = (
                {"score": 0, "status": "runtime_error", "exit_code": code}
                if code
                else None
            )
        except MemoryExceeded:
            result = {"score": 0, "status": "memory_limit"}
        except subprocess.TimeoutExpired:
            result = {"score": 0, "status": "timeout"}
    finally:
        # Kill parents before children to stop further spawning. Orphaned
        # descendants are adopted here even when they called setsid/double-fork.
        def children(pid):
            try:
                return [
                    int(p)
                    for p in Path(f"/proc/{pid}/task/{pid}/children")
                    .read_text()
                    .split()
                ]
            except FileNotFoundError:
                return []

        cleanup_deadline = time.monotonic() + 5
        while True:
            # Only direct children are signalled. Their PIDs cannot be reused
            # until this supervisor reaps them; deeper descendants are adopted
            # after their parent dies and handled by the next iteration.
            for pid in children(os.getpid()):
                try:
                    os.kill(pid, signal.SIGKILL)
                except ProcessLookupError:
                    pass
            try:
                while os.waitpid(-1, os.WNOHANG)[0]:
                    pass
            except ChildProcessError:
                break
            if time.monotonic() >= cleanup_deadline:
                remaining = children(os.getpid())
                Path(receipt).write_text(
                    json.dumps(
                        {
                            "infrastructure_error": "Solver descendants could not be reaped",
                            "remaining_pids": remaining,
                            "cleanup_timeout_seconds": 5,
                        }
                    )
                    + "\n"
                )
                raise RuntimeError(
                    f"Solver cleanup exceeded 5 seconds; remaining PIDs: {remaining}"
                )
            time.sleep(0.01)
        process.returncode = process.poll()
    Path(receipt).write_text(json.dumps(result) + "\n")


def save_report(
    config, results, total, evaluation_manifest, public_cases, *, complete=False
):
    passed = sum(row["score"] == 1 for row in results)
    score = math.fsum(row["score"] for row in results)
    report = {
        "score": score,
        "passed_cases": passed,
        "partial_cases": sum(0 < row["score"] < 1 for row in results),
        "total_cases": total,
        "completed_cases": len(results),
        "complete": complete,
        "reward": score / total,
        "cases": results,
        "evaluation_manifest": evaluation_manifest,
        "public_cases": public_cases,
    }
    if config.get("stage"):
        report["stage"] = config["stage"]
    report["limits"] = {
        "timeout_seconds": config["timeout_seconds"],
        "max_output_bytes": output_limit(config),
        "evaluation_timeout_seconds": config.get("evaluation_timeout_seconds", 60),
    }
    temporary = LOGS / "report.json.tmp"
    temporary.write_text(json.dumps(report, indent=2, allow_nan=False) + "\n")
    temporary.replace(LOGS / "report.json")
    if complete:
        (LOGS / "reward.txt").write_text(str(report["reward"]) + "\n")
    return report


def main():
    LOGS.mkdir(parents=True, exist_ok=True)
    config = json.loads((TESTS / "judge-config.json").read_text())
    maximum_output_bytes = output_limit(config)
    budget = config.get("evaluation_timeout_seconds", 60)
    if type(budget) not in (int, float) or not math.isfinite(budget) or budget <= 0:
        raise ValueError("Invalid evaluation_timeout_seconds")
    paths = sorted((TESTS / "cases").glob("*/problem.json"))
    if not paths:
        raise ValueError("No judge cases")
    if "atol" in config or "rtol" in config:
        raise ValueError("Scoring belongs in grading.json, not judge-config atol/rtol")
    public_cases = json.loads((TESTS / "selection.json").read_text(encoding="utf-8"))[
        "public_cases"
    ]
    public_by_case = {item["case"]: item["sample"] for item in public_cases}
    evaluation_manifest = {}
    # Reject bad reference/case before any candidate process starts.
    for path in paths:
        prepared = prepare_case(
            load_problem(path), TESTS / "reference" / path.parent.name / "grading.json"
        )
        evaluation_manifest[path.parent.name] = prepared.evidence
    try:
        submitted = freeze_submission()
        submission_error = "missing_submission" if not submitted else None
    except ValueError as exc:
        submission_error = getattr(exc, "status", "invalid_submission")
    results = []
    for path in paths:
        case = path.parent.name
        logs = LOGS / case
        logs.mkdir()
        if submission_error:
            results.append({"case": case, "score": 0, "status": submission_error})
            save_report(config, results, len(paths), evaluation_manifest, public_cases)
            continue
        with tempfile.TemporaryDirectory(prefix="caeoj-") as temporary:
            directory = Path(temporary)
            shutil.copytree(path.parent, directory / "input")
            os.chown(directory, 1000, 1000)
            directory.chmod(0o700)
            started = time.monotonic()
            outcome = execute(directory, config["timeout_seconds"], logs)
            elapsed = time.monotonic() - started
            output = directory / "result.h5"
            if outcome is None:
                if not output.exists():
                    outcome = {"score": 0, "status": "missing_output"}
                elif not output_within_limit(output, maximum_output_bytes):
                    outcome = {"score": 0, "status": "invalid_output_file"}
                else:
                    shutil.copyfile(output, logs / "result.h5")
                    # A managed worker enforces the evaluation budget separately from solver time.
                    evaluation_command = [
                        sys.executable,
                        "-m",
                        "caeoj",
                        "grade",
                        "--input",
                        str(path),
                        "--output",
                        str(logs / "result.h5"),
                        "--grading",
                        str(TESTS / "reference" / case / "grading.json"),
                    ]
                    try:
                        execution = subprocess.run(
                            evaluation_command,
                            capture_output=True,
                            text=True,
                            timeout=budget,
                            check=False,
                        )
                    except subprocess.TimeoutExpired as exc:
                        raise RuntimeError(
                            "Evaluation infrastructure timeout: " + case
                        ) from exc
                    try:
                        outcome = json.loads(execution.stdout)
                    except ValueError as exc:
                        raise RuntimeError(
                            "Invalid evaluation worker report: " + execution.stderr
                        ) from exc
                    if (
                        outcome.get("evaluation_sha256")
                        != evaluation_manifest[case]["evaluation_sha256"]
                    ):
                        raise RuntimeError(
                            "Evaluation changed after preflight: " + case
                        )
                    if outcome["score"] is None:
                        raise RuntimeError(
                            f"Judge infrastructure error: {case}: {outcome}"
                        )
            row = {"case": case, **outcome, "elapsed_seconds": elapsed}
            if case in public_by_case:
                row["public_sample"] = public_by_case[case]
            results.append(row)
            (logs / "report.json").write_text(
                json.dumps(row, indent=2, allow_nan=False) + "\n"
            )
            save_report(config, results, len(paths), evaluation_manifest, public_cases)
    report = save_report(
        config, results, len(paths), evaluation_manifest, public_cases, complete=True
    )
    print(json.dumps({key: value for key, value in report.items() if key != "cases"}))


if __name__ == "__main__":
    if len(sys.argv) == 5 and sys.argv[1] == "--supervise":
        supervise(sys.argv[2], float(sys.argv[3]), json.loads(sys.argv[4]))
    else:
        main()


==> supplement/supplement/evaluation_runtime/judge_runner.py <==
import base64,gzip,hashlib,io,json,os,pathlib,shutil,subprocess,sys,time,zipfile
payload=pathlib.Path('/opt/private-materials');os.chmod('/opt',0o700);task=os.environ['TASK_SLUG'];plan=json.loads((payload/'task-plan.json').read_text());trusted=pathlib.Path('/tests');trusted.mkdir(mode=0o700);trusted.chmod(0o700)
for name in ['public','private']:
 b=(payload/f'{name}.zip').read_bytes();assert hashlib.sha256(b).hexdigest()==plan[f'{name}_sha256'];dest=pathlib.Path('/app') if name=='public' else trusted;dest.mkdir(exist_ok=True)
 with zipfile.ZipFile(io.BytesIO(b)) as z:
  assert all(not pathlib.PurePosixPath(n).is_absolute() and '..' not in pathlib.PurePosixPath(n).parts for n in z.namelist());z.extractall(dest)
build_seconds=int(os.environ['BENCH_BUILD_SECONDS']);build_started=time.monotonic()
def build_remaining():
 remaining=build_seconds-(time.monotonic()-build_started)
 if remaining<=0:raise TimeoutError('Declared task environment build time exhausted')
 return remaining
print('JUDGE_STAGE '+json.dumps({'stage':'installing','task':task}),flush=True)
p=subprocess.run(['bash','-lc','apt-get update -qq && DEBIAN_FRONTEND=noninteractive apt-get install -y -qq bash git curl ca-certificates g++ openmpi-bin libopenmpi-dev libhdf5-dev hdf5-tools libglu1-mesa libgl1 util-linux libxrender1 libxcursor1 libxfixes3 libxft2 libfontconfig1 libxinerama1 libgomp1 >/tmp/apt.log 2>&1 && python -m pip install --disable-pip-version-check scipy==1.18.1 psutil && python -m pip install /app'],capture_output=True,text=True,timeout=build_remaining())
if p.returncode:print('JUDGE_FAILURE '+json.dumps({'stage':'install','error':p.stderr[-1000:]}));raise SystemExit(1)
req=pathlib.Path('/app/task-requirements.txt')
if req.exists():subprocess.run([sys.executable,'-m','pip','install','-r',str(req)],check=True,timeout=build_remaining())
subprocess.run([sys.executable,'-m','pip','check'],check=True,timeout=build_remaining())
subprocess.run([sys.executable,"-c",'"""Fail closed when the numerical execution environment lacks promised tools."""\nimport importlib\nimport importlib.metadata\nimport json\nfrom pathlib import Path\nimport shutil\nimport subprocess\nimport tempfile\n\nMODULES = (\'numpy\', \'scipy\', \'h5py\', \'gmsh\', \'jsonschema\')\nCOMMANDS = (\'bash\', \'git\', \'curl\', \'g++\', \'mpic++\', \'mpirun\', \'h5cc\', \'h5c++\', \'setpriv\')\n\n\ndef command(arguments, cwd=None):\n    result = subprocess.run(arguments, cwd=cwd, text=True, capture_output=True, timeout=30)\n    if result.returncode:\n        raise RuntimeError(f\'Environment command failed: {arguments[0]}: {result.stderr}\')\n    return result.stdout.strip()\n\n\ndef check():\n    versions = {}\n    for name in MODULES:\n        importlib.import_module(name)\n        versions[name] = importlib.metadata.version(name)\n    binaries = {}\n    for name in COMMANDS:\n        path = shutil.which(name)\n        if path is None:\n            raise RuntimeError(\'Missing promised environment command: \' + name)\n        binaries[name] = path\n    import numpy as np\n    from scipy.sparse import csc_matrix\n    from scipy.sparse.linalg import spsolve\n    import h5py\n    import gmsh\n    if not np.allclose(spsolve(csc_matrix([[2., 0.], [0., 4.]]), [2., 8.]), [1., 2.]):\n        raise RuntimeError(\'SciPy sparse solve functional check failed\')\n    with tempfile.TemporaryDirectory(prefix=\'caeoj-environment-\') as directory:\n        root = Path(directory)\n        with h5py.File(root/\'probe.h5\', \'w\') as output:\n            output[\'values\'] = np.array([1., 2.])\n        with h5py.File(root/\'probe.h5\') as data:\n            if not np.array_equal(data[\'values\'][...], [1., 2.]):\n                raise RuntimeError(\'HDF5 read/write functional check failed\')\n        (root/\'openmp.cpp\').write_text(\'#include <omp.h>\\nint main(){int n=0;\\n#pragma omp parallel num_threads(2) reduction(+:n)\\n{n+=1;}\\nreturn n!=2;}\\n\')\n        command([\'g++\', \'-fopenmp\', \'openmp.cpp\', \'-o\', \'openmp\'], root)\n        command([str(root/\'openmp\')], root)\n        (root/\'hdf5.cpp\').write_text(\'#include <hdf5.h>\\nint main(){hid_t f=H5Fcreate("native.h5",H5F_ACC_TRUNC,H5P_DEFAULT,H5P_DEFAULT);if(f<0)return 1;H5Fclose(f);f=H5Fopen("native.h5",H5F_ACC_RDONLY,H5P_DEFAULT);if(f<0)return 2;return H5Fclose(f)<0;}\\n\')\n        command([\'h5c++\', \'hdf5.cpp\', \'-o\', \'hdf5\'], root)\n        command([str(root/\'hdf5\')], root)\n        (root/\'mpi.cpp\').write_text(\'#include <mpi.h>\\nint main(int n,char**v){MPI_Init(&n,&v);int s=0,r=0,total=0;MPI_Comm_size(MPI_COMM_WORLD,&s);MPI_Comm_rank(MPI_COMM_WORLD,&r);MPI_Allreduce(&r,&total,1,MPI_INT,MPI_SUM,MPI_COMM_WORLD);MPI_Finalize();return s!=2||total!=1;}\\n\')\n        command([\'mpic++\', \'mpi.cpp\', \'-o\', \'mpi\'], root)\n        command([\'mpirun\', \'--allow-run-as-root\', \'--oversubscribe\', \'-n\', \'2\', str(root/\'mpi\')], root)\n    gmsh.initialize([\'caeoj-environment-check\', \'-nopopup\'])\n    try:\n        gmsh.model.add(\'environment-check\')\n        gmsh.model.geo.addPoint(0, 0, 0)\n        gmsh.model.geo.synchronize()\n    finally:\n        gmsh.finalize()\n    return {\'status\': \'passed\', \'modules\': versions, \'commands\': binaries,\n            \'functional_checks\': [\'scipy-sparse\', \'hdf5-read-write\', \'gmsh-api\', \'cxx-openmp-two-threads\', \'hdf5-native-file-io\', \'mpi-two-rank-reduction\']}\n\n\nif __name__ == \'__main__\':\n    print(json.dumps(check(), sort_keys=True))\n'],check=True,timeout=build_remaining())

for n in ['judge_hf.py','restriction.py']:shutil.copyfile(payload/n,trusted/('judge.py' if n=='judge_hf.py' else n))
artifact=(payload/'submission.json').read_bytes();assert hashlib.sha256(artifact).hexdigest()==plan['submission_sha256'];d=json.loads(artifact);assert d['task']==task;sub=pathlib.Path('/app/submission');sub.mkdir(exist_ok=True)
for name,item in d['files'].items():
 rel=pathlib.PurePosixPath(name);assert not rel.is_absolute() and '..' not in rel.parts;b=base64.b64decode(item['base64']);assert hashlib.sha256(b).hexdigest()==item['sha256'];p=sub/name;p.parent.mkdir(parents=True,exist_ok=True);p.write_bytes(b);p.chmod(int(item.get('mode',0o644)) & 0o777)
link_restoration=plan.get('submission_link_restoration')
if link_restoration:
 from symlink_submission import validate_artifact,restore_links,verify_restored
 assert validate_artifact(d,plan['submission_sha256'],allow_internal_absolute=link_restoration.get('case_rebase_absolute_links') is True)==link_restoration
 restore_links(sub,d,link_restoration)
 shutil.copyfile(payload/'symlink_submission.py',trusted/'symlink_submission.py')
 (trusted/'submission-link-policy.json').write_text(json.dumps({'files':{n:{'sha256':i['sha256'],'mode':i['mode']} for n,i in d['files'].items()},'submission_links':d['submission_links'],'proof':link_restoration}))
(trusted/'selection.json').write_text(json.dumps({'public_cases':plan['public_cases']}));pathlib.Path('/logs').mkdir(mode=0o700,exist_ok=True);pathlib.Path('/logs').chmod(0o700);os.chmod('/app',0o755)
# Verify complete inputs/references and migrated config before solver invocation.
for name,expected in plan['case_input_reference_sha256'].items():assert hashlib.sha256((trusted/name).read_bytes()).hexdigest()==expected
from caeoj.case_grading import prepare_case
from caeoj.sdk import load_problem
for case in sorted((trusted/'cases').glob('*/problem.json')):prepare_case(load_problem(case),trusted/'reference'/case.parent.name/'grading.json')
print('JUDGE_STAGE '+json.dumps({'stage':'preflight_passed','task':task,'expected_cases':plan['expected_cases'],'model_keys_present':any(k in os.environ for k in ['OPENAI_API_KEY','MSWEA_API_KEY'])}),flush=True);start=time.monotonic()
with pathlib.Path('/logs/judge-stdout.log').open('w') as out, pathlib.Path('/logs/judge-stderr.log').open('w') as err:p=subprocess.Popen([sys.executable,'-u','/tests/judge.py'],stdout=out,stderr=err,env={'PATH':'/usr/local/bin:/usr/bin:/bin','HOME':'/root','OMP_NUM_THREADS':'8','OPENBLAS_NUM_THREADS':'8'},start_new_session=True);code=p.wait()
f=pathlib.Path('/logs/verifier/report.json');report=json.loads(f.read_text()) if f.exists() else {};frozen_ok=verify_restored(sub,d,normalized_modes=True) if link_restoration else all(hashlib.sha256((sub/n).read_bytes()).hexdigest()==i['sha256'] for n,i in d['files'].items());print('JUDGE_FINAL '+json.dumps({'task':task,'judge_exit':code,'complete':report.get('complete',False),'cases':report.get('completed_cases',0),'expected_cases':plan['expected_cases'],'reward':report.get('reward'),'wall_seconds':time.monotonic()-start,'frozen_submission_unchanged':frozen_ok,'submission_link_restoration':link_restoration,'submission_sha256':plan['submission_sha256'],'errors':pathlib.Path('/logs/judge-stderr.log').read_text()[-1800:],'memory_enforcement':'RLIMIT_AS per process plus sampled summed process-tree RSS at20ms; not cgroup hard aggregate'}),flush=True)
output=io.BytesIO()
with zipfile.ZipFile(output,'w',zipfile.ZIP_DEFLATED) as z:
 for p in pathlib.Path('/logs').rglob('*'):
  if p.is_file() and p.suffix!='.h5':z.write(p,p.relative_to('/logs').as_posix())
b=output.getvalue();data=base64.b64encode(b).decode()
for i in range(0,len(data),3500):print('JUDGE_ARTIFACT '+json.dumps({'index':i//3500,'data':data[i:i+3500]}),flush=True)
print('JUDGE_ARTIFACT_SHA '+hashlib.sha256(b).hexdigest(),flush=True)


==> supplement/supplement/evaluation_runtime/restriction.py <==
import ctypes,errno,resource,platform,os,time,subprocess
import psutil
class Filter(ctypes.Structure):_fields_=[('code',ctypes.c_ushort),('jt',ctypes.c_ubyte),('jf',ctypes.c_ubyte),('k',ctypes.c_uint)]
class Program(ctypes.Structure):_fields_=[('len',ctypes.c_ushort),('filter',ctypes.POINTER(Filter))]
def restrict():
 resource.setrlimit(resource.RLIMIT_AS,(24*1024**3,24*1024**3));resource.setrlimit(resource.RLIMIT_NOFILE,(64,64));resource.setrlimit(resource.RLIMIT_CORE,(0,0))
 if platform.machine()!='x86_64':raise RuntimeError('Unsupported seccomp architecture')
 inst=[Filter(0x20,0,0,4),Filter(0x15,1,0,0xc000003e),Filter(0x06,0,0,0x80000000),Filter(0x20,0,0,0),Filter(0x35,0,1,0x40000000),Filter(0x06,0,0,0x80000000)]
 for nr in [41,42,43,44,45,46,47,49,50,51,52,53,54,55,101,165,166,272,288,307,308,310,311,321]:inst += [Filter(0x15,0,1,nr),Filter(0x06,0,0,0x00050000|errno.EPERM)]
 inst.append(Filter(0x06,0,0,0x7fff0000));arr=(Filter*len(inst))(*inst);prog=Program(len(inst),arr);lib=ctypes.CDLL(None,use_errno=True)
 if lib.prctl(38,1,0,0,0)!=0:raise OSError(ctypes.get_errno(),'no_new_privs failed')
 if lib.prctl(22,2,ctypes.byref(prog),0,0)!=0:raise OSError(ctypes.get_errno(),'seccomp failed')

class MemoryExceeded(Exception):pass
def wait_limited(process,timeout):
 deadline=time.monotonic()+timeout
 while process.poll() is None:
  if time.monotonic()>deadline:raise subprocess.TimeoutExpired(process.args,timeout)
  try:
   p=psutil.Process(process.pid);rss=0
   tracked={x.pid:x for x in [p,*p.children(recursive=True)]}
   for x in psutil.process_iter(['uids']):
    try:
     if x.info['uids'].real==1000:tracked[x.pid]=x
    except psutil.Error:pass
   for x in tracked.values():
    try:rss+=x.memory_info().rss
    except psutil.Error:pass
   if rss>24*1024**3:raise MemoryExceeded()
  except psutil.NoSuchProcess:pass
  time.sleep(.02)
 return process.returncode


==> supplement/supplement/release_download/restore_release.py <==
"""Verify and join all release parts using Python 3.9+, without dependencies."""
import hashlib,json
from pathlib import Path

root=Path(__file__).resolve().parent
manifest=json.loads((root/'DOWNLOAD-MANIFEST.json').read_text(encoding='utf-8'))
target=root/manifest['archive'];partial=target.with_suffix(target.suffix+'.partial')
if target.exists():raise SystemExit('Output already exists: '+str(target))
whole=hashlib.sha256();total=0
with partial.open('xb') as output:
    for part in manifest['parts']:
        path=root/part['name'];digest=hashlib.sha256();size=0
        with path.open('rb') as source:
            while True:
                block=source.read(1024*1024)
                if not block:break
                output.write(block);digest.update(block);whole.update(block);size+=len(block);total+=len(block)
        if size!=part['bytes'] or digest.hexdigest()!=part['sha256']:
            raise SystemExit('Part failed integrity verification: '+path.name+'; incomplete .partial file retained')
        print('Verified '+path.name,flush=True)
if total!=manifest['bytes'] or whole.hexdigest()!=manifest['sha256']:
    raise SystemExit('Whole archive failed integrity verification; .partial file retained')
partial.rename(target)
print('Restored and SHA256 verified: '+str(target))


==> supplement/supplement/src/caeoj/__init__.py <==
"""Public, physics-independent CAE contract helpers."""
from .runtime import install_aliases

install_aliases()


==> supplement/supplement/src/caeoj/__main__.py <==
from .cli import main

raise SystemExit(main())


==> supplement/supplement/src/caeoj/case_grading.py <==
"""Self-contained case evaluation. Configurations select trusted code, never imports."""
from dataclasses import dataclass, field
import hashlib
import inspect
import math
from importlib.resources import files as package_files
from importlib.metadata import version
import sys
import json
from pathlib import Path, PurePosixPath

import jsonschema
import numpy as np

from . import runtime
from .grading_metrics import evaluate_field, evaluate_observation
from .grading_policy import resolve_policy, validate_policy
from .sdk import load_problem
from .validation import ContractError, check_result, read_hdf5, read_mesh, resolve_file


def canonical(value):
    return json.dumps(value, sort_keys=True, separators=(',', ':'), allow_nan=False).encode()


def sha(path):
    h = hashlib.sha256()
    with Path(path).open('rb') as f:
        for chunk in iter(lambda: f.read(1024 * 1024), b''): h.update(chunk)
    return h.hexdigest()


def parse_config(text):
    def unique(pairs):
        result = {}
        for key, value in pairs:
            if key in result: raise ValueError('Duplicate case grading key: ' + key)
            result[key] = value
        return result
    def bad(value): raise ValueError('Nonfinite case grading value: ' + value)
    value = json.loads(text, object_pairs_hook=unique, parse_constant=bad)
    schema = json.loads(Path(__file__).with_name('case-grading.schema.json').read_text(encoding='utf-8'))
    try: jsonschema.Draft202012Validator(schema).validate(value)
    except jsonschema.ValidationError as exc: raise ValueError('Invalid case grading: ' + exc.message) from exc
    ids = [c['id'] for c in value['checks']]
    if len(set(ids)) != len(ids): raise ValueError('Repeated evaluation ID')
    scoring = value.get('scoring')
    if scoring and (not all(math.isfinite(scoring[k]) for k in ('full_credit', 'zero_credit')) or
                    not scoring['full_credit'] < scoring['zero_credit']):
        raise ValueError('Finite full_credit must be less than finite zero_credit')
    return value


def direct_config(policy):
    validate_policy(policy)
    return {'version': 1, 'checks': [{'id': 'outputs', 'evaluator': 'direct_outputs',
            'reference': 'reference.h5', 'policy': policy}]}


@dataclass
class Assets:
    root: Path
    hashes: dict = field(default_factory=dict)
    used: dict = field(default_factory=dict)
    arrays: dict = field(default_factory=dict)

    def file(self, name):
        if not isinstance(name, str) or '\\' in name or ':' in name:
            raise ValueError('Asset must be a relative POSIX path')
        relative = PurePosixPath(name)
        if relative.is_absolute() or not relative.parts or any(x in ('', '.', '..') for x in name.split('/')):
            raise ValueError('Unsafe grading asset path: ' + name)
        path = self.root
        for part in relative.parts:
            path = path / part
            if path.is_symlink() or getattr(path, 'is_junction', lambda: False)():
                raise ValueError('Grading assets cannot be links')
        if not path.resolve().is_relative_to(self.root.resolve()) or not path.is_file():
            raise ValueError('Missing or unsafe grading asset: ' + name)
        self.hashes[name] = sha(path)
        return path

    def h5(self, name):
        path = self.file(name)
        if name not in self.arrays: self.arrays[name] = read_hdf5(path)
        return self.arrays[name]

    def array(self, name, key):
        values = self.h5(name)
        if key not in values: raise ValueError('Missing reference/observation array: ' + key)
        self.used.setdefault(name, set()).add(key)
        return values[key]

    def finish(self):
        for name, values in self.arrays.items():
            if set(values) != self.used.get(name, set()):
                raise ValueError('Unbound grading arrays in ' + name)


def _direct(problem, check, assets):
    if set(check) != {'id', 'evaluator', 'reference', 'policy'}:
        raise ValueError('Invalid direct_outputs parameters')
    reference = assets.h5(check['reference'])
    diagnostics = check_result(problem, reference)
    if not diagnostics['valid']: raise ContractError(diagnostics)
    assets.used.setdefault(check['reference'], set()).update(reference)
    policy = resolve_policy(check['policy'], problem)
    def evaluate(result):
        fields = {}
        for name, spec in problem.manifest['outputs'].items():
            actual, expected = result[spec['array']], reference[spec['array']]
            if spec['dtype'] == 'float64':
                record = evaluate_field(problem, name, actual, expected, policy['fields'][name])
            else:
                record = {'passed': bool(np.array_equal(actual, expected)),
                          'failed_values': int(np.count_nonzero(actual != expected))}
            record['observation'] = {k: spec[k] for k in ('quantity', 'unit', 'components', 'location', 'time_axis')}
            fields[name] = record
        return {'passed': all(r['passed'] for r in fields.values()), 'fields': fields}
    return evaluate


def _sample_points(problem, check, assets):
    required = {'id', 'evaluator', 'source_output', 'components', 'observations', 'reference', 'rule'}
    if set(check) != required: raise ValueError('Invalid field.sample_points parameters')
    spec = problem.manifest['outputs'].get(check['source_output'])
    if not spec or spec['dtype'] != 'float64': raise ValueError('Sampling requires a declared float64 output')
    loc = problem.manifest['locations'][spec['location']]
    if (problem.manifest['spatial_dimension'] != 2 or loc['kind'] != 'mesh' or
            loc['entity'] != 'node' or spec['value_kind'] != 'point'):
        raise ValueError('P1 sampling requires a 2D mesh-node point field')
    mesh = read_mesh(resolve_file(problem.path.parent, problem.manifest['meshes'][loc['mesh']]['file'], '.msh'), geometry=True)
    if any(mesh['connectivity'][tag][0] != 2 for tag in mesh['elements'][2]):
        raise ValueError('P1 sampling requires first-order triangular domain cells')
    labels = check['components']
    if (not labels or len(set(labels)) != len(labels) or
            labels != [v for v in spec['components'] if v in labels]):
        raise ValueError('Components must be a nonempty canonical subset of the output labels')
    columns = [spec['components'].index(x) for x in labels]
    obs, ref = check['observations'], check['reference']
    if set(obs) != {'file', 'points', 'ids', 'times', 'cells'}:
        raise ValueError('Observation binding requires points, ids, times and containing cells')
    if set(ref) != {'file', 'array', 'ids', 'times', 'unit'} or ref['unit'] != spec['unit']:
        raise ValueError('Reference unit/binding mismatch')
    points = assets.array(obs['file'], obs['points'])
    ids = assets.array(obs['file'], obs['ids'])
    times = assets.array(obs['file'], obs['times'])
    cells = assets.array(obs['file'], obs['cells'])
    if (ids.dtype != np.dtype('int64') or ids.ndim != 1 or not len(ids) or
            len(np.unique(ids)) != len(ids) or points.dtype != np.dtype('float64') or
            points.shape != (len(ids), 2) or not np.all(np.isfinite(points)) or
            cells.dtype != np.dtype('int64') or cells.shape != ids.shape):
        raise ValueError('Invalid observation points, IDs or containing cells')
    if (times.dtype != np.dtype('float64') or times.ndim != 1 or not len(times) or
            not np.all(np.isfinite(times)) or np.any(np.diff(times) <= 0)):
        raise ValueError('Invalid observation time axis')
    output_times = problem.arrays[problem.manifest['time_axes'][spec['time_axis']]]
    time_indices = []
    for t in times:
        match = np.flatnonzero(output_times == t)
        if len(match) != 1: raise ValueError('Observation times must exactly match submitted times')
        time_indices.append(int(match[0]))
    rows = {int(v): i for i, v in enumerate(problem.arrays[loc['ids']])}
    indices, barycentric = [], []
    for point, cell in zip(points, cells):
        if int(cell) not in mesh['elements'][2]: raise ValueError('Unknown containing domain cell')
        _, conn = mesh['connectivity'][int(cell)]
        if any(n not in rows for n in conn): raise ValueError('Sample cell nodes missing from output location')
        xyz = np.array([mesh['node_coordinates'][n] for n in conn], dtype=float)
        if np.ptp(xyz[:, 2]) != 0: raise ValueError('Sampling mesh must lie in the xy plane')
        vertices = xyz[:, :2]
        matrix = np.column_stack((vertices[1]-vertices[0], vertices[2]-vertices[0]))
        scale = np.max(np.abs(matrix))
        if scale == 0 or abs(np.linalg.det(matrix/scale)) <= 64*np.finfo(float).eps:
            raise ValueError('Degenerate sampling triangle')
        coordinates = np.linalg.solve(matrix, point-vertices[0])
        weights = np.array([1-coordinates.sum(), *coordinates])
        if np.any(weights < -64*np.finfo(float).eps) or np.any(weights > 1+64*np.finfo(float).eps):
            raise ValueError('Observation point is outside its declared containing cell')
        weights = np.clip(weights, 0., 1.); weights /= weights.sum()
        indices.append([rows[n] for n in conn]); barycentric.append(weights)
    expected = assets.array(ref['file'], ref['array'])
    if (expected.dtype != np.dtype('float64') or expected.shape != (len(times), len(ids), len(labels)) or
            not np.all(np.isfinite(expected)) or
            not np.array_equal(assets.array(ref['file'], ref['ids']), ids) or
            assets.array(ref['file'], ref['ids']).dtype != ids.dtype or
            not np.array_equal(assets.array(ref['file'], ref['times']), times) or
            assets.array(ref['file'], ref['times']).dtype != times.dtype):
        raise ValueError('Reference must cover all requested points, times and components')
    # Reuse the numerical condition schema, without manufacturing a Problem.
    validate_policy({'version': 1, 'fields': {'observation': check['rule']}})
    def validate_tree(node):
        if 'all' in node or 'any' in node:
            for child in node.get('all', node.get('any')): validate_tree(child)
        elif 'weight_field' in node:
            raise ValueError('Point observations use equal sample weights; weight_field is not supported')
    validate_tree(check['rule'])
    indices, barycentric = np.array(indices), np.array(barycentric)
    def evaluate(result):
        values = result[spec['array']].reshape(len(output_times), len(rows), -1)
        selected = values[np.array(time_indices)[:, None, None], indices[None, :, :]][..., columns]
        scale = np.max(np.abs(selected), axis=2, keepdims=True)
        scaled = np.divide(selected, scale, out=np.zeros_like(selected), where=scale != 0)
        actual = np.sum(scaled*barycentric[None,:,:,None], axis=2)*scale[:,:,0,:]
        record = evaluate_observation(actual, expected, check['rule'], ids=ids, times=times)
        record['observation'] = {'quantity': spec['quantity'], 'unit': spec['unit'],
                                 'components': labels, 'ids': ids.tolist(), 'times': times.tolist()}
        return record
    return evaluate


def _evaluators(problem):
    registry = {'direct_outputs': _direct, 'field.sample_points': _sample_points}
    for name in runtime.selected(problem.manifest):
        for identity, target in runtime.descriptor()['extensions'][name].get('evaluators', {}).items():
            if identity in registry: raise ValueError('Repeated trusted evaluator ID: ' + identity)
            registry[identity] = runtime.load_symbol(target)
    return registry


@dataclass
class PreparedCase:
    problem: object
    checks: list
    evidence: dict
    assets: Assets
    input_assets: dict
    scoring: dict | None = None

    def verify_assets(self):
        for name, expected in self.evidence['input_assets'].items():
            if sha(self.input_assets[name]) != expected: raise ValueError('Evaluation input changed after preflight')
        for name, expected in self.evidence['assets'].items():
            if sha(self.assets.file(name)) != expected: raise ValueError('Evaluation asset changed after preflight')

    def evaluate(self, result):
        self.verify_assets()
        diagnostics = check_result(self.problem, result)
        if not diagnostics['valid']: return {'status': 'invalid_output', 'score': 0, 'contract': diagnostics, **self.evidence}
        records = {}
        for name, evaluator, evaluate in self.checks:
            record = evaluate(result)
            if type(record.get('passed')) is not bool: raise ValueError('Evaluator must return boolean passed')
            records[name] = {'evaluator': evaluator, **record}
        if self.scoring is None:
            score = int(all(x['passed'] for x in records.values()))
            extra = {}
        else:
            errors, hard_failure = [], False
            def collect(record):
                nonlocal hard_failure
                if 'fields' in record:
                    for child in record['fields'].values(): collect(child)
                elif 'children' in record:
                    for child in record['children']: collect(child)
                elif 'condition' in record:
                    for group in record['groups']:
                        value = group['value']
                        errors.append(math.inf if value == 'overflow' else float(value))
                elif not record['passed']:
                    # Exact integer/bool checks and normalization overflow are hard failures.
                    hard_failure = True
            for record in records.values(): collect(record)
            if not errors and not hard_failure:
                raise ValueError('Continuous scoring requires numerical NRMSE observations')
            error = max(errors, default=math.inf)
            full, zero = self.scoring['full_credit'], self.scoring['zero_credit']
            score = 0.0 if hard_failure or error >= zero else 1.0 if error <= full else (zero-error)/(zero-full)
            extra = {'total_nrmse': error if math.isfinite(error) else 'overflow',
                     'scoring': self.scoring}
        status = 'accepted' if score == 1 else 'partial_credit' if score > 0 else 'wrong_answer'
        return {'status': status, 'score': score, 'checks': records, **extra, **self.evidence}


def prepare_case(problem, grading_path):
    path = Path(grading_path)
    assets = Assets(path.parent.resolve())
    config = parse_config(assets.file(path.name).read_text(encoding='utf-8'))
    scoring = config.get('scoring')
    if scoring:
        def continuous_rule(node):
            if 'all' in node:
                for child in node['all']: continuous_rule(child)
            elif (node.get('metric') != 'nrmse' or node.get('time') != 'per_time' or
                  node.get('components') != 'per_component' or node.get('limit') != scoring['full_credit']):
                raise ValueError('max_nrmse scoring requires per-time/per-component NRMSE rules at full_credit')
        for check in config['checks']:
            if check['evaluator'] in ('direct_outputs', 'field.normalized_outputs'):
                policy = resolve_policy(check['policy'], problem)
                if not policy['fields']: raise ValueError('Continuous scoring requires floating outputs')
                for rule in policy['fields'].values(): continuous_rule(rule)
            elif check['evaluator'] == 'field.sample_points':
                continuous_rule(check['rule'])
            else:
                raise ValueError('Evaluator does not support max_nrmse scoring')
    registry = _evaluators(problem); checks = []; code = {}
    for check in config['checks']:
        evaluator = registry.get(check['evaluator'])
        if evaluator is None: raise ValueError('Unknown or unavailable evaluator: ' + check['evaluator'])
        code_path = Path(inspect.getfile(evaluator))
        code[check['evaluator']] = sha(code_path)
        checks.append((check['id'], check['evaluator'], evaluator(problem, check, assets)))
    assets.finish()
    # Include the shared numerical/structural implementation, not only dispatch code.
    for filename in json.loads(Path(__file__).with_name('public-runtime.json').read_text(encoding='utf-8'))['files']:
        code['core/'+filename] = sha(Path(__file__).with_name(filename))
    code['core/case-grading.schema.json'] = sha(Path(__file__).with_name('case-grading.schema.json'))
    code['core/problem.schema.json'] = sha(Path(__file__).with_name('problem.schema.json'))
    selected = runtime.selected(problem.manifest)
    binding = {name: runtime.descriptor()['extensions'][name] for name in selected}
    for extension in binding.values():
        for resource in extension.get('files', []):
            package, *parts = PurePosixPath(resource).parts
            data = package_files(package).joinpath(*parts).read_bytes()
            code['extension/'+resource] = hashlib.sha256(data).hexdigest()
    names = [problem.path.name, problem.manifest['data_file']]
    names += [v['file'] for table in ('meshes','geometries') for v in problem.manifest[table].values()]
    input_assets = {name: problem.path.parent/name for name in names}
    evidence = {'grading_sha256': hashlib.sha256(canonical(config)).hexdigest(),
                'assets': dict(assets.hashes), 'evaluator_code_sha256': code,
                'input_assets': {name: sha(path) for name,path in input_assets.items()},
                'runtime_binding_sha256': hashlib.sha256(canonical(binding)).hexdigest(),
                'dependencies': {name: version(name) for name in ('numpy','h5py','gmsh','jsonschema')},
                'python': '.'.join(map(str,sys.version_info[:3]))}
    evidence['evaluation_sha256'] = hashlib.sha256(canonical(evidence)).hexdigest()

    return PreparedCase(problem, checks, evidence, assets, input_assets, scoring)


def grade_case(input_path, output_path, grading_path):
    try:
        problem = load_problem(input_path)
    except (OSError, ValueError, RuntimeError, ContractError, ImportError) as exc:
        return {'status': 'input_error', 'score': None, 'message': str(exc)}
    try:
        prepared = prepare_case(problem, grading_path)
    except Exception as exc:
        return {'status': 'evaluation_error', 'score': None, 'message': type(exc).__name__+': '+str(exc)}
    try: result = read_hdf5(output_path)
    except (OSError, ValueError, ContractError) as exc:
        return {'status': 'invalid_output', 'score': 0, 'message': str(exc), **prepared.evidence}
    try: return prepared.evaluate(result)
    except Exception as exc:
        return {'status': 'evaluation_error', 'score': None, 'message': type(exc).__name__+': '+str(exc), **prepared.evidence}


==> supplement/supplement/src/caeoj/cli.py <==
"""Uniform candidate-facing contract checking and grading commands."""
import argparse
from importlib.metadata import PackageNotFoundError, version
import json

from .case_grading import grade_case
from .validation import ContractError, validate_input, validate_output


class UsageError(ValueError):
    """Command-line syntax error, emitted as structured JSON."""


class Parser(argparse.ArgumentParser):
    def error(self, message):
        raise UsageError(message)


def _version():
    try:
        return version('cae-bench-oj')
    except PackageNotFoundError:
        return 'uninstalled'


def main(argv=None):
    parser = Parser(prog='caeoj')
    parser.add_argument('--version', action='version', version=_version())
    commands = parser.add_subparsers(dest='command', required=True)
    input_parser = commands.add_parser('validate-input', help='Check input contract and assembled declarations')
    input_parser.add_argument('input')
    output_parser = commands.add_parser('validate-output', help='Check output contract, not answer accuracy')
    output_parser.add_argument('--input', required=True)
    output_parser.add_argument('--output', required=True)
    grade_parser = commands.add_parser('grade', help='Evaluate a complete submission using case grading.json')
    grade_parser.add_argument('--input', required=True)
    grade_parser.add_argument('--output', required=True)
    grade_parser.add_argument('--grading', required=True, help='Case reference/grading.json')
    info_parser = commands.add_parser('info', help='Describe installed tools and input contract support')
    info_parser.add_argument('--input', help='Input problem.json whose support should be inspected')
    try:
        args = parser.parse_args(argv)
        if args.command == 'validate-input':
            result = validate_input(args.input)
        elif args.command == 'validate-output':
            result = validate_output(args.input, args.output)
        elif args.command == 'info':
            from . import runtime
            result = runtime.bundle_info()
            if args.input:
                from .validation import read_json, schema_errors
                manifest = read_json(args.input)
                errors = schema_errors(manifest)
                if errors:
                    raise ContractError({'valid': False, 'errors': errors})
                result = runtime.describe(manifest)
            result = {'core_version': _version(), **result}
        else:
            result = grade_case(args.input, args.output, args.grading)
    except ContractError as exc:
        result = exc.report
    except (OSError, ValueError, RuntimeError, ImportError) as exc:
        print(json.dumps({'status': 'tool_error', 'error': type(exc).__name__,
                          'message': str(exc)}, indent=2, ensure_ascii=True))
        return 2
    print(json.dumps(result, indent=2, ensure_ascii=True, allow_nan=False))
    if 'valid' in result:
        return 0 if result['valid'] else 1
    if 'score' in result:
        return 2 if result['score'] is None else 0 if result['score'] == 1 else 1
    return 0


==> supplement/supplement/src/caeoj/grading_metrics.py <==
"""Chunked, scale-safe field metrics and positive condition-tree evaluation."""
import math
import numpy as np

CHUNK_SIZE = 65536


def _number(value):
    return float(value) if math.isfinite(value) else 'overflow'


def _scaled_ratio(scale, value, denominator_scale, denominator_value):
    if value == 0:
        return 0.0
    if denominator_value == 0:
        return math.inf
    sm, se = math.frexp(scale)
    vm, ve = math.frexp(value)
    dm, de = math.frexp(denominator_scale)
    nm, ne = math.frexp(denominator_value)
    try:
        return math.ldexp(sm * vm / (dm * nm), se + ve - de - ne)
    except OverflowError:
        return math.inf


def _difference_parts(left, right):
    """Nonnegative mantissa/exponent for abs(left-right), even above DBL_MAX.

    Compute the direct difference first to preserve cancellation accuracy. Only
    overflowing entries are recomputed at half scale; no offset is subtracted
    from the submitted value before computing its actual error.
    """
    with np.errstate(over='ignore'):
        difference = np.abs(left - right)
    overflow = np.isinf(difference)
    if np.any(overflow):
        with np.errstate(over='ignore', under='ignore'):
            halved = np.abs(left / 2 - right / 2)
        difference = np.where(overflow, halved, difference)
    mantissa, exponent = np.frexp(difference)
    return mantissa, exponent + overflow.astype(np.int32)


def _offset_ratio(actual, reference, offset, atol, rtol):
    """abs(a-b)/(atol+rtol*abs(b-offset)), without overflowing terms."""
    em, ee = _difference_parts(actual, reference)
    bm, be = _difference_parts(reference, offset)
    am, ae = math.frexp(atol)
    rm, re = math.frexp(rtol)
    # Products use bounded mantissas; exponent sums retain subnormal tolerances.
    relative_m = rm * bm
    relative_e = re + be
    common_e = np.maximum(np.where(relative_m > 0, relative_e, -100000),
                          ae if am else -100000)
    with np.errstate(over='ignore', under='ignore', invalid='ignore', divide='ignore'):
        denominator = (np.ldexp(relative_m, relative_e-common_e) +
                       np.ldexp(np.full_like(bm, am), ae-common_e))
        ratio = np.ldexp(np.divide(em, denominator,
                                  out=np.full_like(em, np.inf), where=denominator > 0),
                         ee-common_e)
    ratio[em == 0] = 0.
    return ratio


def evaluate_field(problem, name, actual, expected, tree):
    spec = problem.manifest['outputs'][name]
    ids = problem.arrays[problem.manifest['locations'][spec['location']]['ids']]
    times = problem.arrays[problem.manifest['time_axes'][spec['time_axis']]]
    weights = {key: problem.arrays[value['array']][0, :, 0]
               for key, value in problem.manifest['fields'].items()
               if value['kind'] == 'scalar' and value['location'] == spec['location']}
    return evaluate_observation(actual, expected, tree, ids=ids, times=times, weights=weights)


def evaluate_observation(actual, expected, tree, *, ids, times, weights=None):
    """Score aligned observations without inventing an input/output manifest."""
    weight_fields = weights or {}
    # Tensor components have the same flattening order as the output contract.
    shape = (actual.shape[0], actual.shape[1], -1)
    actual, expected = actual.reshape(shape), expected.reshape(shape)
    cache = {}

    def statistics(node):
        key = (node['time'], node['components'], node.get('weight_field'),
               node.get('atol', 0), node.get('rtol', 0), node.get('count', 'scalar_values'),
               node.get('reference_offset', 0))
        if key in cache:
            return cache[key]
        weights = None
        if 'weight_field' in node:
            weights = weight_fields[node['weight_field']]
        weight_scale = float(np.max(weights)) if weights is not None else 1.0
        groups = []
        time_groups = [[i] for i in range(len(times))] if node['time'] == 'per_time' else [range(len(times))]
        component_groups = [[i] for i in range(actual.shape[2])] if node['components'] == 'per_component' else [range(actual.shape[2])]
        for ts in time_groups:
            for cs in component_groups:
                def chunks():
                    for t in ts:
                        for start in range(0, actual.shape[1], CHUNK_SIZE):
                            end = min(start + CHUNK_SIZE, actual.shape[1])
                            # Basic slices avoid copying the full field for component selection.
                            sl = slice(cs[0], cs[-1] + 1)
                            yield t, start, actual[t, start:end, sl], expected[t, start:end, sl]
                scale = ref_scale = 0.0
                overflow_difference = overflow_reference = False
                for _, _, a, b in chunks():
                    with np.errstate(over='ignore'):
                        delta = np.abs(a - b)
                    if np.any(np.isinf(delta)):
                        overflow_difference = True
                        scale = float(np.finfo(np.float64).max)
                    else:
                        scale = max(scale, float(np.max(delta)))
                    with np.errstate(over='ignore'):
                        centered = np.abs(b - node.get('reference_offset', 0))
                    if np.any(np.isinf(centered)):
                        overflow_reference = True
                        ref_scale = float(np.finfo(np.float64).max)
                    else:
                        ref_scale = max(ref_scale, float(np.max(centered)))
                scale = scale or 1.0
                ref_scale = ref_scale or 1.0
                error_sum = ref_sum = weight_sum = 0.0
                failed = count = 0
                maximum = scaled_max = 0.0
                worst = None
                for t, start, a, b in chunks():
                    if overflow_difference:
                        error = np.abs(a / scale - b / scale)
                    else:
                        error = np.abs(a - b) / scale
                    bn = (b / ref_scale - node.get('reference_offset', 0) / ref_scale
                          if overflow_reference else (b - node.get('reference_offset', 0)) / ref_scale)
                    w = (weights[start:start + len(a)] / weight_scale)[:, None] if weights is not None else np.ones((len(a), 1))
                    error_sum += float(np.sum(w * error**2))
                    ref_sum += float(np.sum(w * bn**2))
                    weight_sum += float(np.sum(w)) * len(cs)
                    with np.errstate(over='ignore', invalid='ignore', divide='ignore'):
                        tolerance = np.full_like(error, node.get('atol', 0) / scale)
                        if node.get('rtol', 0):
                            tolerance += node['rtol'] * (np.abs(b) / scale)
                        matches = np.isclose(a, b, atol=node.get('atol', 0), rtol=node.get('rtol', 0))
                        ratio = np.divide(error, tolerance, out=np.full_like(error, np.inf), where=tolerance > 0)
                        ratio[(error == 0) & (tolerance == 0)] = 0
                    if node.get('reference_offset', 0) != 0:
                        ratio = _offset_ratio(a, b, node['reference_offset'],
                                              node.get('atol', 0), node.get('rtol', 0))
                        matches = ratio <= 1.
                    if node.get('count') == 'spatial_points':
                        failed += int(np.count_nonzero(~np.all(matches, axis=1)))
                        count += len(a)
                    else:
                        failed += int(np.count_nonzero(~matches))
                        count += error.size
                    local_index = np.unravel_index(int(np.argmax(error)), error.shape)
                    local_max = float(error[local_index])
                    if worst is None or local_max > maximum:
                        maximum = local_max
                        worst = {'time_index': int(t), 'time': float(times[t]),
                                 'id': int(ids[start + local_index[0]]),
                                 'component_index': int(cs[local_index[1]])}
                    scaled_max = max(scaled_max, float(np.max(ratio)))
                groups.append({'time_index': int(ts[0]) if len(ts) == 1 else None,
                               'component_index': int(cs[0]) if len(cs) == 1 else None,
                               'scale': scale, 'ref_scale': ref_scale, 'rms': math.sqrt(error_sum / weight_sum),
                               'ref_rms': math.sqrt(ref_sum / weight_sum), 'maximum': maximum,
                               'max_scaled': scaled_max, 'failed_values': failed,
                               'total_values': count, 'worst_location': worst})
        cache[key] = groups
        return groups

    def visit(node):
        if 'all' in node or 'any' in node:
            op = 'all' if 'all' in node else 'any'
            children = [visit(child) for child in node[op]]
            passed = all(c['passed'] for c in children) if op == 'all' else any(c['passed'] for c in children)
            return {'operator': op, 'passed': passed, 'children': children}
        metric = node['metric']
        records = []
        for group in statistics(node):
            scale = group['scale']
            limit = node.get('limit', 0)
            if metric in ('pointwise', 'violation_fraction'):
                value = group['failed_values'] / group['total_values']
                passed = group['failed_values'] == 0 if metric == 'pointwise' else value <= limit
            elif metric == 'max_scaled':
                value = group['max_scaled']; passed = value <= limit
            elif metric == 'nrmse':
                denominator_scale = max(group['ref_scale'], node['scale_floor'])
                denominator = max(group['ref_rms'] * (group['ref_scale'] / denominator_scale),
                                  node['scale_floor'] / denominator_scale)
                value = _scaled_ratio(scale, group['rms'], denominator_scale, denominator)
                passed = value <= limit
            else:
                normalized = group['rms'] if metric == 'rmse' else group['maximum']
                value = normalized * scale
                passed = normalized <= limit / scale
            record = {k: group[k] for k in ('time_index', 'component_index', 'worst_location')}
            record.update(value=_number(value), passed=bool(passed))
            if metric in ('pointwise', 'violation_fraction'):
                record.update(failed_values=group['failed_values'], total_values=group['total_values'])
            records.append(record)
        return {'condition': node, 'passed': all(r['passed'] for r in records), 'groups': records}
    return visit(tree)


==> supplement/supplement/src/caeoj/grading_policy.py <==
"""Versioned public grading policy, validation and participant descriptions."""
from copy import deepcopy
import json
import math
from pathlib import Path

import jsonschema
import numpy as np

def parse_policy(text):
    def reject(token):
        raise ValueError(f'Nonfinite grading JSON token: {token}')
    def unique(pairs):
        result = {}
        for key, value in pairs:
            if key in result:
                raise ValueError(f'Duplicate grading JSON key: {key}')
            result[key] = value
        return result
    policy = json.loads(text, parse_constant=reject,
                        object_pairs_hook=unique)
    validate_policy(policy)
    return policy


def load_policy(path):
    return parse_policy(Path(path).read_text(encoding='utf-8'))


def validate_policy(policy, problem=None):
    schema = json.loads(Path(__file__).with_name('grading.schema.json').read_text(encoding='utf-8'))
    try:
        jsonschema.Draft202012Validator(schema).validate(policy)
    except RecursionError as exc:
        raise ValueError('Grading condition nesting is too deep') from exc
    except jsonschema.ValidationError as exc:
        raise ValueError(f'Invalid grading policy at {list(exc.absolute_path)}: {exc.message}') from exc
    def walk(node, depth=0):
        if depth > 32:
            raise ValueError('Grading condition nesting exceeds 32')
        if 'all' in node or 'any' in node:
            for child in node.get('all', node.get('any')):
                walk(child, depth + 1)
        else:
            if isinstance(node.get('reference_offset'), dict) and policy['version'] != 2:
                raise ValueError('Input reference_offset requires grading policy version 2')
            for value in node.values():
                if isinstance(value, (float, int)):
                    try:
                        finite = math.isfinite(value)
                    except OverflowError:
                        finite = False
                    if not finite:
                        raise ValueError('Grading numbers must be finite')
            if node.get('count') == 'spatial_points' and node['components'] != 'joint':
                raise ValueError('spatial_points requires joint components')
    trees = (list(policy['fields'].values()) if policy['version'] == 1 else
             [entry['rule'] for entry in policy.get('quantities', {}).values()] +
             ([policy['default']] if 'default' in policy else []))
    for tree in trees:
        walk(tree)
    if problem is None:
        return policy
    if policy['version'] == 2:
        validate_policy(_bind_quantities(policy, problem), problem)
        return policy
    outputs = problem.manifest['outputs']
    floating = {k for k, v in outputs.items() if v['dtype'] == 'float64'}
    if set(policy['fields']) != floating:
        raise ValueError(f'Policy must cover exactly floating outputs: {sorted(floating)}')
    def bind(node, spec):
        if 'all' in node or 'any' in node:
            for child in node.get('all', node.get('any')):
                bind(child, spec)
        elif 'weight_field' in node:
            weight_spec = problem.manifest['fields'].get(node['weight_field'])
            if (not weight_spec or weight_spec['location'] != spec['location'] or
                    weight_spec['dtype'] != 'float64' or weight_spec['kind'] != 'scalar'):
                raise ValueError('Weight field must be a float64 scalar at the output location')
            weights = problem.arrays[weight_spec['array']]
            # Output arrays are not normally input arrays. The location's IDs give N.
            location = problem.manifest['locations'][spec['location']]
            n = len(problem.arrays[location['ids']])
            if weights.shape != (1, n, 1) or not np.all(np.isfinite(weights)) or not np.all(weights > 0):
                raise ValueError('Weight field must have shape [1,N,1] and finite positive values')
    for name, tree in policy['fields'].items():
        bind(tree, outputs[name])
    return policy


def _bind_quantities(policy, problem):
    """Bind only declared outputs; never infer a quantity from its logical name."""
    fields = {}
    for name, spec in problem.manifest['outputs'].items():
        if spec['dtype'] != 'float64':
            continue
        entry = policy.get('quantities', {}).get(spec['quantity'])
        if entry is not None:
            if entry['unit'] != spec['unit']:
                raise ValueError(f'Grading unit mismatch for output {name}')
            tree = deepcopy(entry['rule'])
        elif 'default' in policy:
            tree = deepcopy(policy['default'])
        else:
            raise ValueError(f'No grading rule for output quantity {spec["quantity"]}')

        def bind(node):
            if 'all' in node or 'any' in node:
                for child in node.get('all', node.get('any')):
                    bind(child)
            elif isinstance(node.get('reference_offset'), dict):
                parameter = node['reference_offset']['parameter']
                constant = problem.manifest.get('physics', {}).get('parameters', {}).get(parameter)
                if (not isinstance(constant, dict) or set(constant) != {'value', 'unit'} or
                        type(constant['value']) not in (int, float) or constant['unit'] != spec['unit']):
                    raise ValueError(f'Invalid grading reference parameter {parameter} for {name}')
                try:
                    finite = math.isfinite(constant['value'])
                except OverflowError:
                    finite = False
                if not finite:
                    raise ValueError(f'Nonfinite grading reference parameter {parameter}')
                node['reference_offset'] = constant['value']
        bind(tree)
        fields[name] = tree
    return {'version': 1, 'fields': fields}


def resolve_policy(policy, problem):
    """Return the numerical field policy, preserving the source policy object."""
    validate_policy(policy, problem)
    return _bind_quantities(policy, problem) if policy['version'] == 2 else policy


def render_policy(policy):
    """Describe exactly the same tree used by the grader, without author metadata."""
    validate_policy(policy)
    def describe(node):
        if 'all' in node or 'any' in node:
            op = ' 且 ' if 'all' in node else ' 或 '
            return '(' + op.join(describe(c) for c in node.get('all', node.get('any'))) + ')'
        metric = node['metric']
        scope = ('每个输出时刻' if node['time'] == 'per_time' else '合并全部输出时刻')
        scope += '、' + ('每个分量分别计算' if node['components'] == 'per_component' else '合并全部分量')
        offset = node.get('reference_offset', 0)
        if isinstance(offset, dict):
            reference_scale = f"|参考−输入 physics.parameters.{offset['parameter']}.value|"
        else:
            reference_scale = f"|参考−({offset})|" if offset != 0 else "|参考|"
        tolerance = f"|输出−参考| ≤ {node.get('atol')} + {node.get('rtol')}×{reference_scale}"
        if metric == 'pointwise':
            text = '全部值满足 ' + tolerance
        elif metric == 'violation_fraction':
            count = '空间点（该点所有分量均满足才算通过）' if node.get('count') == 'spatial_points' else '标量值'
            text = f"不满足 {tolerance} 的{count}比例 ≤ {node['limit']}"
        elif metric == 'max_scaled':
            text = f"max(|误差|/(atol+rtol×{reference_scale})) ≤ {node['limit']}，atol={node['atol']}，rtol={node['rtol']}"
        elif metric == 'nrmse':
            text = f"RMSE / max(√加权平均(({reference_scale})²), {node['scale_floor']}) ≤ {node['limit']}"
        else:
            text = f"{'RMSE' if metric == 'rmse' else '最大绝对误差'} ≤ {node['limit']}"
        weight = f"，按输入字段 {node['weight_field']} 加权" if 'weight_field' in node else '，等采样权重'
        return f'[{scope}{weight}：{text}；所有计算范围均须达标]'
    lines = ['所有输出字段均须通过各自规则；整数和布尔场精确一致，IDs、时间轴和结构严格匹配。',
             'RMSE、最大绝对误差和 scale_floor 使用字段单位；NRMSE、比例及缩放误差无量纲。',
             'RMSE=√加权平均(误差²)，参考 RMS=√加权平均(参考²)。所有阈值包含等号。',
             '合并时刻采用等时刻权重；空间权重仅影响 RMS，比例按数量计数。',
             '缩放误差分母为零时，零误差记为0，非零误差记为∞。',
             'reference_offset默认0；只改变相对尺度，不改变误差、输入或输出；仅按本策略明确声明的数值或输入参数绑定，不自动推断压力基准。']
    if policy['version'] == 1:
        lines.extend(f'- `{name}`：{describe(tree)}。' for name, tree in sorted(policy['fields'].items()))
    else:
        lines.append('按每例 outputs 的 quantity 及单位绑定实际逻辑字段；未请求的量不评分，同 quantity 的所有输出均须通过。')
        lines.extend(f'- quantity `{name}`，单位 `{entry["unit"]}`：{describe(entry["rule"])}。'
                     for name, entry in sorted(policy.get('quantities', {}).items()))
        if 'default' in policy:
            lines.append('- 其他 float64 输出：' + describe(policy['default']) + '。')
    return '\n'.join(lines) + '\n'


==> supplement/supplement/src/caeoj/mesh_geometry.py <==
"""Geometry of supported first-order cells; independent of mesh tag ordering."""
from collections import Counter, defaultdict
from itertools import product

import numpy as np

# Gmsh first-order types, local facet vertices in the Gmsh node convention.
FACETS = {
    2: ((0,1),(1,2),(2,0)),
    3: ((0,1),(1,2),(2,3),(3,0)),
    4: ((0,1,2),(0,3,1),(1,3,2),(2,3,0)),
    5: ((0,1,2,3),(4,5,6,7),(0,4,5,1),(1,5,6,2),(2,6,7,3),(3,7,4,0)),
    6: ((0,1,2),(3,4,5),(0,3,4,1),(1,4,5,2),(2,5,3,0)),
    7: ((0,1,2,3),(0,4,1),(1,4,2),(2,4,3),(3,4,0)),
}


def exterior_facets(mesh, dimension):
    """Return exterior facet node sets and their unique adjacent volume cell."""
    counts = Counter(); owner = {}
    for tag in mesh['elements'][dimension]:
        typ, conn = mesh['connectivity'][tag]
        if typ not in FACETS:
            raise ValueError('Geometry requires first-order triangle/quad/tet/hex/prism/pyramid cells')
        for local in FACETS[typ]:
            key = frozenset(conn[i] for i in local)
            counts[key] += 1; owner[key] = tag
    if any(n > 2 for n in counts.values()):
        raise ValueError('Nonmanifold cell facets are not supported')
    return {key:owner[key] for key,n in counts.items() if n == 1}


def boundary_geometry(problem, location):
    """Return facet centroids, outward normals and measures in location ID order.

    In 2D measures are edge lengths; in 3D they are facet areas.
    Triangulates planar quad facets; rejects degenerate/nonplanar facets.
    """
    loc = problem.manifest['locations'][location]
    d = problem.manifest['spatial_dimension']
    if loc['kind'] != 'mesh' or loc['entity'] != 'element' or loc['dimension'] != d-1:
        raise ValueError('Expected a codimension-one element location')
    mesh = problem.meshes[loc['mesh']]; exterior = exterior_facets(mesh,d)
    centers=[]; normals=[]; measures=[]
    for tag in problem.arrays[loc['ids']]:
        typ,conn = mesh['connectivity'][int(tag)]
        if typ not in ((1,) if d == 2 else (2,3)):
            raise ValueError('Expected first-order boundary edges/triangles/quads')
        key = frozenset(conn)
        if key not in exterior: raise ValueError('Boundary facet is not exterior')
        points=np.array([mesh['node_coordinates'][i][:d] for i in conn])
        center=points.mean(axis=0)
        cell=mesh['connectivity'][exterior[key]][1]
        inside=np.mean([mesh['node_coordinates'][i][:d] for i in cell],axis=0)
        if d == 2:
            tangent=points[1]-points[0];measure=np.linalg.norm(tangent)
            normal=np.array([tangent[1],-tangent[0]])
        else:
            cross=np.cross(points[1]-points[0],points[2]-points[0])
            length=np.linalg.norm(cross)
            if not length:raise ValueError('Degenerate boundary facet')
            normal=cross/length;measure=length/2
            if len(points)==4:
                scale=max(np.max(np.linalg.norm(points-center,axis=1)),np.finfo(float).tiny)
                if abs(np.dot(points[3]-points[0],normal)) > 1e-10*scale:
                    raise ValueError('Geometry requires planar quad boundary facets')
                other=np.cross(points[2]-points[0],points[3]-points[0])
                if np.dot(cross,other)<=0:raise ValueError('Folded quad boundary facet')
                other_area=np.linalg.norm(other)/2
                center=(measure*points[:3].mean(axis=0)+other_area*points[[0,2,3]].mean(axis=0))/(measure+other_area)
                measure+=other_area
        if measure<=0 or not np.isfinite(measure):raise ValueError('Degenerate boundary facet')
        normal=normal/np.linalg.norm(normal)
        if np.dot(normal,center-inside)<0:normal=-normal
        if np.dot(normal,center-inside)<=0:raise ValueError('Ambiguous outward boundary normal')
        centers.append(center);normals.append(normal);measures.append(measure)
    return np.array(centers),np.array(normals),np.array(measures)


def periodic_face_pairs(problem, location, partner, translation):
    """Match translated exterior facets with opposite normals, independent of IDs.

    Uses spatial bins of facet centroids, then verifies every vertex. Ambiguous
    coincident facets and non-bijective maps are rejected.
    """
    locs=problem.manifest['locations'];d=problem.manifest['spatial_dimension']
    mesh=problem.meshes[locs[location]['mesh']]
    if locs[partner]['mesh']!=locs[location]['mesh']:raise ValueError('Periodic faces require the same mesh')
    left=problem.arrays[locs[location]['ids']];right=problem.arrays[locs[partner]['ids']]
    if len(left)!=len(right):raise ValueError('Periodic sides have different facet counts')
    ca,na,_=boundary_geometry(problem,location);cb,nb,_=boundary_geometry(problem,partner)
    delta=np.asarray(translation,dtype=float)
    if delta.shape!=(d,) or not np.all(np.isfinite(delta)):raise ValueError('Invalid periodic translation')
    scale=np.max(np.ptp(mesh['coordinates'][:,:d],axis=0))
    tolerance=1e-10*scale+8*np.finfo(float).eps*np.max(np.abs(mesh['coordinates']))
    if tolerance<=0:raise ValueError('Degenerate periodic geometry')
    origin=cb.min(axis=0);bins=defaultdict(list)
    def key(x):return tuple(np.floor((x-origin)/tolerance).astype('int64'))
    for j,x in enumerate(cb):bins[key(x)].append(j)
    def vertices(tag):return np.array([mesh['node_coordinates'][n][:d] for n in mesh['connectivity'][int(tag)][1]])
    used=set();pairs=[]
    for i,tag in enumerate(left):
        point=ca[i]+delta;bucket=key(point);candidates=[];a=vertices(tag)+delta
        for offset in product((-1,0,1),repeat=d):
            for j in bins.get(tuple(x+y for x,y in zip(bucket,offset)),()):
                if not np.allclose(point,cb[j],rtol=0,atol=tolerance):continue
                b=vertices(right[j])
                if len(a)!=len(b):continue
                match=np.max(np.abs(a[:,None,:]-b[None,:,:]),axis=-1)<=tolerance
                if np.all(match.sum(axis=0)==1) and np.all(match.sum(axis=1)==1):candidates.append(j)
        if len(candidates)!=1 or candidates[0] in used:raise ValueError('Periodic facet map is missing, ambiguous or non-bijective')
        j=candidates[0]
        if not np.allclose(na[i],-nb[j],rtol=0,atol=1e-8):raise ValueError('Periodic outward normals must be opposite')
        used.add(j);pairs.append((int(tag),int(right[j])))
    return pairs


==> supplement/supplement/src/caeoj/runtime.py <==
"""Trusted, installed contract assembly. No chapter or physical model dispatch."""
from copy import deepcopy
from functools import lru_cache
from importlib import import_module
from importlib.resources import files
from importlib.util import find_spec
import importlib.abc
import importlib.util
import json
import sys
from jsonschema import Draft202012Validator, SchemaError


class DeclarationError(ValueError):
    """A declaration is outside the explicitly registered input contract."""
    def __init__(self, model, code, path="$.physics.model"):
        self.model, self.code, self.path = model, code, path
        super().__init__(f"Unregistered physical declaration: {model}")


class RuntimeSupportError(RuntimeError):
    """The installed materials cannot provide their promised contract checks."""


def read_metadata(text):
    def unique(items):
        value = {}
        for key, item in items:
            if key in value:
                raise ValueError(f'Duplicate runtime metadata key: {key}')
            value[key] = item
        return value
    return json.loads(text, object_pairs_hook=unique)


@lru_cache(maxsize=1)
def descriptor():
    if find_spec('caeoj_bundle') is None:
        return {'version': 1, 'id': 'core-only', 'extensions': {}, 'tasks': {},
                'strict_tasks': False, 'aliases': {}, 'modules': {}}
    try:
        data = read_metadata(files('caeoj_bundle').joinpath('runtime.json').read_text(encoding='utf-8'))
        if not isinstance(data, dict) or type(data.get('version')) is not int or data['version'] != 1:
            raise ValueError('unsupported assembly version')
        if not isinstance(data.get('extensions'), dict) or not isinstance(data.get('tasks'), dict):
            raise ValueError('extensions and tasks must be objects')
        return data
    except (OSError, ValueError, KeyError) as exc:
        raise RuntimeSupportError(f'Invalid installed materials: {exc}') from exc


def load_symbol(target):
    module, name = target.split(':', 1)
    try:
        return getattr(import_module(module), name)
    except (ImportError, AttributeError) as exc:
        raise RuntimeSupportError(f'Installed materials are incomplete: {target}') from exc


def resolve_alias(name):
    target = descriptor().get('aliases', {}).get(name)
    if target is None:
        raise AttributeError(name)
    return load_symbol(target)


def _value(manifest, path):
    value = manifest
    for part in path.split('.'):
        if not isinstance(value, dict):
            return None
        value = value.get(part)
    return value


def selector_matches(manifest, selector):
    for key, expected in selector.items():
        value = _value(manifest, key[:-7] if key.endswith('_prefix') else key)
        if key.endswith('_prefix'):
            if not isinstance(value, str) or not value.startswith(expected):
                return False
        elif value != expected:
            return False
    return True


def selected(manifest, *, validate=True):
    data = descriptor()
    if not isinstance(manifest, dict) or ('task' in manifest and not isinstance(manifest['task'], str)):
        return []
    task = manifest.get('task')
    binding = data.get('tasks', {}).get(task)
    if task is None and data.get('strict_tasks') and len(data.get('tasks', {})) == 1:
        binding = next(iter(data['tasks'].values()))
    if data.get('strict_tasks') and binding is None:
        raise RuntimeSupportError(f'Task {task!r} is not included in the installed materials')
    requested = list(binding or [])
    if data.get('strict_tasks') and validate:
        for name in requested:
            declaration = data['extensions'].get(name, {})
            selectors = declaration.get('selectors', [])
            if selectors and not any(selector_matches(manifest, item) for item in selectors):
                key = next(iter(selectors[0]))
                raise DeclarationError(_value(manifest, key), declaration.get('error_code', 'E_METADATA'), '$.'+key)
    matched = []
    for name, spec in data['extensions'].items():
        if any(selector_matches(manifest, item) for item in spec.get('selectors', [])):
            requested.append(name)
            matched.append(name)
    model = _value(manifest, 'physics.model')
    if validate and isinstance(model, str) and any(model.startswith(prefix) for prefix in data.get('model_namespaces', [])) and not matched:
        prefix = next(p for p in data['model_namespaces'] if model.startswith(p))
        codes = data.get('model_namespace_diagnostics', {})
        raise DeclarationError(model, codes.get(prefix, 'E_METADATA'))
    ordered, active = [], set()
    def visit(name):
        if name in active:
            raise RuntimeSupportError(f'Cyclic installed extension dependency: {name}')
        if name in ordered:
            return
        spec = data['extensions'].get(name)
        if spec is None:
            raise RuntimeSupportError(f'Installed materials are missing extension {name}')
        active.add(name)
        for dependency in spec.get('requires', []):
            visit(dependency)
        active.remove(name)
        ordered.append(name)
    for name in requested:
        visit(name)
    return ordered


def compose_schema(base, fragments, allowed_overrides=()):
    """Add declarations without silent overwrites of core or peer schemas."""
    base = deepcopy(base)
    override_owners = {}
    def identical(left, right):
        return json.dumps(left, sort_keys=True) == json.dumps(right, sort_keys=True)
    def merge(left, right, owner, overrides, path=''):
        for key, value in right.items():
            location = path+'.'+key if path else key
            if key not in left:
                left[key] = deepcopy(value)
            elif identical(left[key], value):
                continue
            elif isinstance(value, dict) and isinstance(left[key], dict):
                merge(left[key], value, owner, overrides, location)
            elif key == 'allOf' and isinstance(value, list) and isinstance(left[key], list):
                left[key].extend(deepcopy(value))
            elif location in overrides and location in allowed_overrides:
                if location in override_owners:
                    raise RuntimeSupportError(f'Conflicting schema override owners: {override_owners[location]} and {owner}: {location}')
                override_owners[location] = owner
                left[key] = deepcopy(value)
            else:
                raise RuntimeSupportError(f'Conflicting contract resource from {owner}: {location}')
    for owner, fragment, overrides in fragments:
        if set(overrides) - set(allowed_overrides):
            raise RuntimeSupportError(f'Unsupported schema override from {owner}')
        merge(base, fragment, owner, overrides)
    return base


def schema(manifest):
    return _assembled_schema(tuple(selected(manifest, validate=False)), descriptor().get('id'))


@lru_cache(maxsize=64)
def _assembled_schema(names, identity):
    base = json.loads(files('caeoj').joinpath('problem.schema.json').read_text(encoding='utf-8'))
    points = json.loads(files('caeoj').joinpath('public-runtime.json').read_text(encoding='utf-8')).get('schema_overrides', [])
    fragments = []
    for name in names:
        spec = descriptor()['extensions'][name]
        for resource in spec.get('schemas', []):
            package, path = resource.split(':', 1)
            try:
                fragment = json.loads(files(package).joinpath(path).read_text(encoding='utf-8'))
            except (ImportError, OSError, ValueError) as exc:
                raise RuntimeSupportError(f'Missing installed contract resource {resource}') from exc
            fragments.append((name, fragment, spec.get('schema_overrides', [])))
    result = compose_schema(base, fragments, points)
    try:
        Draft202012Validator.check_schema(result)
    except SchemaError as exc:
        raise RuntimeSupportError(f'Invalid installed contract schema: {exc.message}') from exc
    return result


def needs_geometry(manifest):
    return any(descriptor()['extensions'][name].get('geometry', False) for name in selected(manifest))


def check(problem, errors):
    for name in selected(problem.manifest):
        entry = descriptor()['extensions'][name].get('check')
        if entry and not errors:
            load_symbol(entry)(problem, errors)


def condition_compatibility(problem, condition, spec):
    for name in selected(problem.manifest):
        entry = descriptor()['extensions'][name].get('condition_compatibility')
        if entry:
            answer = load_symbol(entry)(problem, condition, spec)
            if answer is not None:
                return answer
    return None


def bundle_info():
    data = descriptor()
    return {'assembly': data.get('id'), 'extensions': sorted(data['extensions']),
            'tasks': sorted(data.get('tasks', {})), 'scope': 'assembled' if data.get('strict_tasks') else 'development' if data['extensions'] else 'generic-structure'}


def describe(manifest):
    if not isinstance(manifest, dict):
        raise ValueError('Input declaration must be a JSON object')
    names = selected(manifest)
    return {**bundle_info(), 'task': manifest.get('task'), 'selected_extensions': names,
            'scope': 'task-contract' if descriptor().get('strict_tasks') else 'declared-extensions' if names else 'generic-structure'}


class _AliasLoader(importlib.abc.MetaPathFinder, importlib.abc.Loader):
    def find_spec(self, fullname, path=None, target=None):
        if not fullname.startswith('caeoj.'):
            return None
        target_name = descriptor().get('modules', {}).get(fullname)
        if target_name:
            return importlib.util.spec_from_loader(fullname, self)
        return None

    def create_module(self, spec):
        return None

    def exec_module(self, module):
        target = import_module(descriptor()['modules'][module.__name__])
        for name, value in vars(target).items():
            if name not in {'__name__', '__loader__', '__spec__', '__package__'}:
                setattr(module, name, value)


def install_aliases():
    if not any(isinstance(item, _AliasLoader) for item in sys.meta_path):
        sys.meta_path.append(_AliasLoader())


==> supplement/supplement/src/caeoj/sdk.py <==
"""Optional helpers; array values, shapes and numbering are never repaired."""
import numpy as np
from .storage import write_hdf5
from .validation import ContractError, check_problem, check_result, output_support, read_hdf5

def load_problem(path):
    problem, diagnostics = check_problem(path)
    if not diagnostics["valid"]:
        raise ContractError(diagnostics)
    return problem



def load_result(problem, path):
    arrays = read_hdf5(path)
    diagnostics = check_result(problem, arrays)
    if not diagnostics["valid"]:
        raise ContractError(diagnostics)
    return arrays



def read_constant(data):
    """Read a validated {value, unit} constant; never convert its unit."""
    if not isinstance(data, dict) or set(data) != {"value", "unit"}:
        raise TypeError('Expected a {"value": number, "unit": string} constant; '
                        'use read_field(problem, reference) for a field reference.')
    return data["value"]



def read_field(problem, reference):
    """Resolve {field: name} to its HDF5 array; preserve dtype, shape and order."""
    if not isinstance(reference, dict) or set(reference) != {"field"}:
        raise TypeError('Expected a {"field": name} reference; '
                        'use read_constant(data) for a constant.')
    name = reference["field"]
    if name not in problem.manifest["fields"]:
        raise KeyError(f'Unknown input field: {name!r}; use the field name, not the HDF5 key.')
    return problem.arrays[problem.manifest["fields"][name]["array"]]



def write_result(path, problem, fields):
    """fields maps required HDF5 array keys to actual ndarrays; no dtype conversion."""
    if any(not isinstance(a, np.ndarray) for a in fields.values()):
        raise TypeError("Pass ndarrays with the declared dtype and shape.")
    support = output_support(problem)
    if set(fields) & support:
        raise ValueError("Field keys cannot overwrite support arrays.")
    arrays = {key: problem.arrays[key] for key in support} | fields
    diagnostics = check_result(problem, arrays)
    if not diagnostics["valid"]:
        raise ContractError(diagnostics)
    write_hdf5(path, arrays)
    return arrays



def target_ids(problem, location):
    return problem.arrays[problem.manifest["locations"][location]["ids"]].copy()



def id_to_row(ids):
    if len(set(map(int, ids))) != len(ids):
        raise ValueError("Entity IDs must be unique.")
    return {int(tag): row for row, tag in enumerate(ids)}



def read_option(data):
    """Read a declared categorical option, without interpreting its meaning."""
    if not isinstance(data, dict) or set(data) != {'option'}:
        raise TypeError('Expected an {"option": string} value.')
    return data['option']



def sample_field(problem, name, time):
    """Sample an input field in time; returns [N,*components] without spatial remapping.

    Explicitly applies its sampling declaration. Does not infer continuity from
    output times; previous means right-continuous zero-order hold.
    """
    if not np.isfinite(time):raise ValueError('Sample time must be finite')
    spec=problem.manifest['fields'][name];sampling=spec['sampling']
    times=problem.arrays[problem.manifest['time_axes'][spec['time_axis']]]
    values=problem.arrays[spec['array']]
    if sampling['time']=='constant':return values[0].copy()
    if time<times[0] or time>times[-1]:
        if sampling['extrapolation']=='forbid':raise ValueError('Time extrapolation forbidden')
        return values[0 if time<times[0] else -1].copy()
    i=int(np.searchsorted(times,time,side='right')-1)
    if sampling['time']=='previous' or i==len(times)-1:return values[i].copy()
    w=(time-times[i])/(times[i+1]-times[i])
    return (1-w)*values[i]+w*values[i+1]



def boundary_geometry(problem, location):
    """Facet centroids, outward unit normals and measures in prescribed ID order."""
    from .mesh_geometry import boundary_geometry as geometry
    return geometry(problem,location)



def boundary_integral(problem, location, values):
    """Integrate facet-average [T,N,*components] values; output [T,1,*components]."""
    values=np.asarray(values)
    _,_,measure=boundary_geometry(problem,location)
    if values.ndim<3 or values.shape[1]!=len(measure):raise ValueError('Expected [T,N,*components] facet averages')
    return np.sum(values*measure.reshape((1,len(measure))+((1,)*(values.ndim-2))),axis=1,keepdims=True)



def __getattr__(name):
    """Resolve optional SDK compatibility names from the installed assembly."""
    if name.startswith('__'):
        raise AttributeError(name)
    from . import runtime
    return runtime.resolve_alias(name)


==> supplement/supplement/src/caeoj/storage.py <==
"""Standard HDF5 array storage; semantics belong to problem.json."""
from pathlib import Path
import re

import h5py
import numpy as np

NAME = re.compile(r"^[A-Za-z][A-Za-z0-9_]*$")


def read_arrays(path):
    """Read a self-contained, flat HDF5 payload into independent ndarrays.

    Use h5py.File directly for application-specific slicing or incremental writes.
    No casting, reshaping or sorting is performed here.
    """
    path = Path(path)
    if path.suffix != ".h5":
        raise ValueError("Array payload path must end in .h5.")
    with h5py.File(path, "r") as source:
        if source.attrs:
            raise ValueError("HDF5 attributes are not part of the data protocol; use problem.json.")
        arrays, objects = {}, set()
        for key in source:
            if not NAME.fullmatch(key) or not isinstance(source.get(key, getlink=True), h5py.HardLink):
                raise ValueError("Expected named root datasets, without soft or external links.")
            data = source[key]
            if not isinstance(data, h5py.Dataset) or data.shape is None:
                raise ValueError(f"{key}: expected a dataset with a non-null dataspace.")
            address = h5py.h5o.get_info(data.id).addr
            if address in objects:
                raise ValueError(f"{key}: dataset aliases are not allowed.")
            objects.add(address)
            if data.attrs or data.is_virtual or data.external:
                raise ValueError(f"{key}: attributes, virtual datasets and external storage are not allowed.")
            # These lossless filters ship with the HDF5 library itself.
            properties = data.id.get_create_plist()
            if any(properties.get_filter(i)[0] not in (1, 2, 3)
                   for i in range(properties.get_nfilters())):
                raise ValueError(f"{key}: only gzip, shuffle and Fletcher32 filters are allowed.")
            if data.dtype.fields or data.dtype.kind not in "biufc":
                raise ValueError(f"{key}: expected a numeric or boolean dataset.")
            if h5py.check_enum_dtype(data.dtype) is not None:
                raise ValueError(f"{key}: only the standard FALSE/TRUE boolean enum is allowed.")
            if data.dtype.kind == "b" and data.id.get_type().get_super().get_sign() != h5py.h5t.SGN_2:
                raise ValueError(f"{key}: boolean enum requires a signed 8-bit integer base.")
            value = np.asarray(data[()])
            if value.dtype.kind == "b" and np.any(value.view("u1") > 1):
                raise ValueError(f"{key}: boolean enum values must be 0 or 1.")
            arrays[key] = value
        return arrays


def write_hdf5(path, arrays, *, compression=None):
    """Write a mapping of dataset names to ndarrays using h5py, without casting.

    This storage helper does not replace validate-input/validate-output.
    """
    path = Path(path)
    if path.suffix != ".h5":
        raise ValueError("Array payload path must end in .h5.")
    if compression not in (None, "gzip"):
        raise ValueError("Use no compression or the standard HDF5 gzip filter.")
    for key, value in arrays.items():
        if not isinstance(key, str) or not NAME.fullmatch(key):
            raise ValueError(f"Invalid root dataset name: {key!r}")
        if not isinstance(value, np.ndarray):
            raise TypeError("Pass ndarrays; storage does not infer dtype or shape.")
        if value.dtype.fields or value.dtype.kind not in "biufc":
            raise TypeError("HDF5 protocol arrays must be numeric or boolean.")
        if value.dtype.kind == "b" and np.any(value.view("u1") > 1):
            raise ValueError("Boolean enum values must be encoded as 0 or 1.")
    path.parent.mkdir(parents=True, exist_ok=True)
    with h5py.File(path, "w", libver="earliest") as target:
        for key, value in arrays.items():
            target.create_dataset(key, data=value,
                                  compression=compression if value.ndim else None)


==> supplement/supplement/src/caeoj/validation.py <==
"""Checks for protocol structure and opt-in physical declarations.

No value repair, PDE solution validation or answer comparison lives here.
"""
from __future__ import annotations

from dataclasses import dataclass, field
from functools import lru_cache
from importlib.resources import files
import itertools
import json
import math
from pathlib import Path, PureWindowsPath
import threading
import uuid

import gmsh
import numpy as np
from jsonschema import Draft202012Validator, validators
from .storage import read_arrays
from . import runtime

GMSH_LOCK = threading.Lock()
Validator = validators.extend(Draft202012Validator, type_checker=
    Draft202012Validator.TYPE_CHECKER.redefine("integer", lambda _, x: type(x) is int))


def _preview(value):
    if isinstance(value, np.ndarray):
        return {"shape": list(value.shape), "dtype": str(value.dtype)}
    if isinstance(value, np.generic):
        return _preview(value.item())
    if isinstance(value, float) and not math.isfinite(value):
        return repr(value)
    if isinstance(value, list):
        return [_preview(x) for x in value[:8]] + (["..."] if len(value) > 8 else [])
    if isinstance(value, dict):
        return {k: _preview(v) for k, v in list(value.items())[:8]}
    return value


def issue(code, path, expected, actual, message):
    return {"code": code, "path": path, "expected": _preview(expected),
            "actual": _preview(actual), "message": message}


def report(errors):
    return {"valid": not errors, "errors": errors}


class ContractError(ValueError):
    def __init__(self, diagnostics):
        self.report = diagnostics
        super().__init__(json.dumps(diagnostics, ensure_ascii=True, allow_nan=False))


def _pairs(pairs):
    result = {}
    for key, value in pairs:
        if key in result:
            raise ContractError(report([issue("E_DUPLICATE_KEY", "$", "unique JSON keys", key,
                                               "Duplicate JSON key.")]))
        result[key] = value
    return result


def read_json(path):
    def reject(token):
        raise ValueError(f"Nonfinite JSON token: {token}")
    try:
        return json.loads(Path(path).read_text(encoding="utf-8"),
                          object_pairs_hook=_pairs, parse_constant=reject)
    except ContractError:
        raise
    except (OSError, UnicodeError, ValueError, RecursionError) as exc:
        raise ContractError(report([issue("E_JSON", "$", "UTF-8 JSON", str(exc),
                                          "Cannot read metadata.")])) from exc


def write_json(path, value):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value, indent=2, ensure_ascii=False, allow_nan=False) + "\n", encoding="utf-8")


@lru_cache(maxsize=1)
def _validator():
    schema = json.loads(files("caeoj").joinpath("problem.schema.json").read_text(encoding="utf-8"))
    Validator.check_schema(schema)
    return Validator(schema)


def _path(parts):
    return "$" + "".join(f"[{p}]" if isinstance(p, int) else f".{p}" for p in parts)


def schema_errors(document):
    errors = []
    def scan(value, path):
        if type(value) in (int, float):
            try:
                finite = math.isfinite(value)
            except OverflowError:
                finite = False
            if not finite:
                errors.append(issue("E_FINITE", path, "finite number", str(value), "Invalid metadata number."))
        elif isinstance(value, dict):
            for key, item in value.items():
                scan(item, path + "." + key)
        elif isinstance(value, list):
            for i, item in enumerate(value):
                scan(item, f"{path}[{i}]")
    scan(document, "$")
    errors.extend(issue("E_SCHEMA", _path(e.absolute_path), {e.validator: e.validator_value},
                        e.instance, e.message)
                  for e in sorted(_validator().__class__(runtime.schema(document)).iter_errors(document), key=lambda e: _path(e.absolute_path)))
    return errors


def resolve_file(base, name, suffixes):
    """Protocol references are package-relative POSIX paths, never CWD-relative."""
    parts = name.split("/")
    if ("\\" in name or PureWindowsPath(name).drive or name.startswith("/") or
            any(part in ("", ".", "..") for part in parts)):
        raise ValueError("Expected a package-relative path with '/' and no '.' or '..' segments.")
    path = (base / name).resolve()
    if not path.is_relative_to(base.resolve()):
        raise ValueError("Referenced file escapes the data package.")
    if path.suffix.lower() not in suffixes:
        raise ValueError(f"Expected extension in {sorted(suffixes)}.")
    if not path.is_file():
        raise ValueError("Referenced file does not exist.")
    return path


def read_hdf5(path):
    try:
        return read_arrays(path)
    except (OSError, ValueError, TypeError, KeyError) as exc:
        raise ContractError(report([issue("E_HDF5", str(path), "named numeric HDF5 arrays", str(exc),
                                          "Cannot read array payload.")])) from exc


def read_mesh(path, *, geometry=False):
    """Use the official Gmsh reader and element definitions, not a new mesh parser."""
    try:
        with path.open("rb") as stream:
            if stream.readline().strip() != b"$MeshFormat":
                raise ValueError("Missing MSH header.")
            header = stream.readline().split()
            if header != [b"4.1", b"0", b"8"]:
                raise ValueError("Expected Gmsh MSH 4.1 ASCII with header '4.1 0 8'.")
        with GMSH_LOCK:
            owned = not gmsh.isInitialized()
            if owned:
                gmsh.initialize([], readConfigFiles=False)
            previous = gmsh.model.getCurrent()
            terminal = gmsh.option.getNumber("General.Terminal")
            temporary = "caeoj_check_" + uuid.uuid4().hex
            try:
                gmsh.option.setNumber("General.Terminal", 0)
                gmsh.model.add(temporary)
                gmsh.merge(str(path))
                node_tags, coords, _ = gmsh.model.mesh.getNodes()
                if not np.all(np.isfinite(coords)):
                    raise ValueError("Mesh coordinates must be finite.")
                nodes = set(map(int, node_tags))
                elements = {}; connectivity_by_tag = {}
                for dim in range(4):
                    types, tag_blocks, connectivity = gmsh.model.mesh.getElements(dim)
                    ids = set()
                    for typ, tags, conn in zip(types, tag_blocks, connectivity):
                        _, actual_dim, _, arity, _, _ = gmsh.model.mesh.getElementProperties(int(typ))
                        if actual_dim != dim or len(conn) != len(tags) * arity:
                            raise ValueError("Invalid element connectivity shape.")
                        if not set(map(int, conn)).issubset(nodes):
                            raise ValueError("Connectivity references missing nodes.")
                        ids.update(map(int, tags))
                        if geometry:
                            connectivity_by_tag.update({int(tag): (int(typ), tuple(map(int, row)))
                                for tag, row in zip(tags, np.asarray(conn).reshape(-1, arity))})
                    elements[dim] = ids
                all_ids = nodes | set().union(*elements.values())
                if not nodes or any(i <= 0 or i > np.iinfo(np.int64).max for i in all_ids):
                    raise ValueError("Mesh needs positive int64-compatible tags and at least one node.")
                groups = {}
                for dim, tag in gmsh.model.getPhysicalGroups():
                    group_nodes = set(map(int, gmsh.model.mesh.getNodesForPhysicalGroup(dim, tag)[0]))
                    group_elements = set()
                    for entity in gmsh.model.getEntitiesForPhysicalGroup(dim, tag):
                        group_elements.update(int(i) for block in gmsh.model.mesh.getElements(dim, int(entity))[1]
                                              for i in block)
                    groups[(dim, tag)] = {"nodes": group_nodes, "elements": group_elements}
                result = {"nodes": nodes, "elements": elements, "groups": groups,
                        "coordinates": np.asarray(coords).reshape(-1, 3),
                        "dimension": max(dim for dim, ids in elements.items() if ids)}
                if geometry:
                    result.update(node_coordinates={int(tag): xyz for tag, xyz in
                        zip(node_tags, np.asarray(coords).reshape(-1, 3))},
                        connectivity=connectivity_by_tag)
                return result
            finally:
                if owned:
                    gmsh.finalize()
                else:
                    if temporary in gmsh.model.list():
                        gmsh.model.setCurrent(temporary)
                        gmsh.model.remove()
                    if previous in gmsh.model.list():
                        gmsh.model.setCurrent(previous)
                    gmsh.option.setNumber("General.Terminal", terminal)
    except Exception as exc:
        raise ContractError(report([issue("E_MESH", str(path), "Gmsh MSH 4.1 ASCII (4.1 0 8)", str(exc),
                                          "Cannot read mesh structure.")])) from exc


@dataclass
class Problem:
    path: Path
    manifest: dict
    arrays: dict
    meshes: dict = field(default_factory=dict)


class Checker:
    def __init__(self, problem, errors):
        self.problem, self.m, self.errors = problem, problem.manifest, errors
        self.used = set()

    def fail(self, code, path, expected, actual, message):
        self.errors.append(issue(code, path, expected, actual, message))

    def expect(self, actual, expected, path, code="E_METADATA"):
        if actual != expected:
            self.fail(code, path, expected, actual, "Does not match the declared contract.")

    def array(self, key, dtype, shape, path, payload=None):
        self.used.add(key)
        arrays = self.problem.arrays if payload is None else payload
        value = arrays.get(key)
        if value is None:
            self.fail("E_ARRAY", path, key, "missing", "Referenced array is missing.")
            return None
        if value.dtype.name != dtype or value.dtype.fields is not None:
            self.fail("E_DTYPE", path, dtype, str(value.dtype), "Array dtype mismatch; no casting.")
        if shape is not None:
            self.expect(list(value.shape), list(shape), path, "E_SHAPE")
        if value.dtype.kind in "fci" and not np.all(np.isfinite(value)):
            self.fail("E_FINITE", path, "finite array entries", "NaN or Inf", "Nonfinite payload value.")
        return value

    def ids(self, key, path):
        value = self.array(key, "int64", None, path)
        if value is None:
            return None
        if value.ndim != 1 or value.size == 0:
            self.fail("E_SHAPE", path, "nonempty [N]", value, "IDs require one entity axis.")
            return None
        if value.dtype.name != "int64":
            return None
        if np.any(value < 0) or np.any(value[1:] <= value[:-1]):
            self.fail("E_ID", path, "nonnegative strictly increasing int64 IDs", value.tolist(),
                      "IDs must be unique and in the prescribed order.")
        return value

    def locations(self):
        for name, loc in self.m["locations"].items():
            path = "$.locations." + name
            ids = self.ids(loc["ids"], path + ".ids")
            if loc['kind'] == 'aggregate':
                source = self.m['locations'].get(loc['source'])
                if (not source or source['kind'] != 'mesh' or source['entity'] != 'element'):
                    self.fail('E_REFERENCE', path+'.source', 'mesh element location', loc['source'],
                              'Aggregate source must be a mesh element region.')
                if ids is not None and len(ids) != 1:
                    self.fail('E_SHAPE', path+'.ids', 'one aggregate ID', ids, 'Aggregate has one result entity.')
                continue
            if loc["kind"] == "entities":
                continue
            if loc["kind"] == "points":
                if ids is not None:
                    self.array(loc["coordinates"], "float64", [len(ids), self.m["spatial_dimension"]],
                               path + ".coordinates")
                continue
            mesh = self.problem.meshes.get(loc["mesh"])
            if mesh is None:
                self.fail("E_REFERENCE", path + ".mesh", "declared readable mesh", loc["mesh"], "Unknown mesh.")
                continue
            if loc["entity"] == "node":
                if "dimension" in loc:
                    self.fail("E_METADATA", path + ".dimension", "absent for nodes", loc["dimension"],
                              "Node selection has no element dimension.")
                known = mesh["nodes"]
            else:
                if "dimension" not in loc:
                    self.fail("E_METADATA", path + ".dimension", "element dimension", "missing", "Required dimension.")
                    continue
                known = mesh["elements"][loc["dimension"]]
            if ids is not None and not set(map(int, ids)).issubset(known):
                self.fail("E_REFERENCE", path + ".ids", "tags of the declared entity table", ids.tolist(),
                          "Selection references unknown mesh tags.")
            if "physical_group" in loc:
                group = loc["physical_group"]
                g = mesh["groups"].get((group["dimension"], group["tag"]))
                if g is None:
                    self.fail("E_REFERENCE", path + ".physical_group", "existing (dimension, tag)", group,
                              "Unknown Physical Group.")
                else:
                    if loc["entity"] == "element":
                        self.expect(loc["dimension"], group["dimension"], path + ".physical_group.dimension")
                    if ids is not None:
                        required = g["nodes" if loc["entity"] == "node" else "elements"]
                        self.expect(ids.tolist(), sorted(required), path + ".ids", "E_ID")

    def times(self):
        for name, key in self.m["time_axes"].items():
            path = "$.time_axes." + name
            a = self.array(key, "float64", None, path)
            if a is not None:
                if a.ndim != 1 or a.size == 0:
                    self.fail("E_SHAPE", path, "nonempty [T]", a, "Time requires one axis.")
                elif a.dtype.kind == "f" and np.any(a[1:] <= a[:-1]):
                    self.fail("E_TIME", path, "strictly increasing seconds", a.tolist(), "Invalid time order.")

    def field_spec(self, spec, path):
        loc = self.m["locations"].get(spec["location"])
        time_key = self.m["time_axes"].get(spec["time_axis"])
        if loc is None or time_key is None:
            self.fail("E_REFERENCE", path, "existing location and time axis", spec, "Unknown field reference.")
            return None
        shape, labels = spec["component_shape"], spec["components"]
        dim = self.m["spatial_dimension"]
        axes = list("xyz"[:dim])
        if spec["kind"] == "scalar":
            self.expect(shape, [1], path + ".component_shape", "E_COMPONENTS")
            self.expect(labels, ["value"], path + ".components", "E_COMPONENTS")
        elif spec["kind"] in ("vector", "tensor"):
            rank = 1 if spec["kind"] == "vector" else 2
            self.expect(shape, [dim] * rank, path + ".component_shape", "E_COMPONENTS")
            self.expect(labels, ["".join(x) for x in itertools.product(axes, repeat=rank)],
                        path + ".components", "E_COMPONENTS")
        self.expect(len(labels), math.prod(shape), path + ".components", "E_COMPONENTS")
        if loc["kind"] in ("points", "entities") or loc.get("entity") == "node":
            self.expect(spec["value_kind"], "point", path + ".value_kind")
        elif loc['kind'] == 'aggregate':
            self.expect(spec['value_kind'], 'integral' if loc['operation']=='sum' else 'average',
                        path+'.value_kind')
        elif spec["value_kind"] == "point":
            self.fail("E_METADATA", path + ".value_kind", "average or integral", "point",
                      "Element point values require an explicit point location instead.")
        ids, times = self.problem.arrays.get(loc["ids"]), self.problem.arrays.get(time_key)
        if ids is None or times is None or ids.ndim != 1 or times.ndim != 1:
            return None
        return [len(times), len(ids), *shape]

    def fields(self):
        for table in ("fields", "outputs"):
            seen = set()
            for name, spec in self.m[table].items():
                path = f"$.{table}.{name}"
                if spec["array"] in seen:
                    self.fail("E_ARRAY", path + ".array", "unique field array key", spec["array"], "Array aliasing forbidden.")
                seen.add(spec["array"])
                shape = self.field_spec(spec, path)
                if table == "fields":
                    if self.m['locations'].get(spec['location'], {}).get('kind') == 'aggregate':
                        self.fail('E_METADATA', path+'.location', 'non-aggregate input location',
                                  spec['location'], 'Aggregate locations are output-only.')
                    self.array(spec["array"], spec["dtype"], shape, path + ".array")
        support = {loc["ids"] for loc in self.m["locations"].values()} | set(self.m["time_axes"].values())
        support |= {loc["coordinates"] for loc in self.m["locations"].values() if loc["kind"] == "points"}
        # A payload key must have one role; no field can overwrite IDs, times or coordinates.
        for spec in [*self.m["fields"].values(), *self.m["outputs"].values()]:
            if spec["array"] in support:
                self.fail("E_ARRAY", "$.fields/outputs", "field key distinct from support keys", spec["array"],
                          "Field and support arrays cannot share a key.")
        for loc in self.m["locations"].values():
            if loc["ids"] in self.m["time_axes"].values():
                self.fail("E_ARRAY", "$.locations", "distinct ID and time keys", loc["ids"], "Conflicting array roles.")
            if loc["kind"] == "points" and loc["coordinates"] in (
                    {x["ids"] for x in self.m["locations"].values()} | set(self.m["time_axes"].values())):
                self.fail("E_ARRAY", "$.locations", "coordinate key distinct from IDs and times",
                          loc["coordinates"], "Conflicting array roles.")

    def conditions(self):
        for i, condition in enumerate(self.m["conditions"]):
            path = f"$.conditions[{i}]"
            if condition["location"] not in self.m["locations"]:
                self.fail("E_REFERENCE", path + ".location", "declared location", condition["location"], "Unknown location.")
            elif self.m['locations'][condition['location']]['kind'] == 'aggregate':
                self.fail('E_METADATA', path+'.location', 'non-aggregate location', condition['location'],
                          'Aggregates are output observations, not condition locations.')
            for name, value in condition["data"].items():
                if "field" in value:
                    spec = self.m["fields"].get(value["field"])
                    if spec is None:
                        self.fail("E_REFERENCE", path + ".data." + name, "input field", value, "Unknown condition field.")
                    else:
                        compatible = spec['location'] == condition['location']
                        extension_answer = runtime.condition_compatibility(self.problem, condition, spec) if not self.errors else None
                        if extension_answer is not None:
                            compatible = extension_answer
                        if not compatible:
                            if extension_answer is not None:
                                self.fail('E_REFERENCE', path+'.data.'+name+'.field.location',
                                          'compatible declared condition region', spec['location'],
                                          'Condition field does not cover its geometric region.')
                            else:
                                self.expect(spec['location'], condition['location'],
                                            path+'.data.'+name+'.field.location')
                elif 'location' in value and value['location'] not in self.m['locations']:
                    self.fail('E_REFERENCE', path+'.data.'+name+'.location', 'declared location',
                              value['location'], 'Unknown condition location reference.')


def check_problem(path):
    errors = []
    try:
        path = Path(path).resolve()
        m = read_json(path)
        errors = schema_errors(m)
        if errors:
            return None, report(errors)
        base = path.parent
        arrays = read_hdf5(resolve_file(base, m["data_file"], {".h5"}))
        p = Problem(path, m, arrays)
        for name, geometry in m["geometries"].items():
            suffixes = {"gmsh-geo": {".geo"}, "step": {".step", ".stp"}, "brep": {".brep"}}
            try:
                resolve_file(base, geometry["file"], suffixes[geometry["format"]])
            except ValueError as exc:
                errors.append(issue("E_FILE", "$.geometries." + name, "existing geometry file", str(exc), "Invalid file reference."))
        for name, spec in m["meshes"].items():
            if "geometry" in spec and spec["geometry"] not in m["geometries"]:
                errors.append(issue("E_REFERENCE", "$.meshes." + name + ".geometry", "geometry ID", spec["geometry"], "Unknown geometry."))
            try:
                p.meshes[name] = read_mesh(resolve_file(base, spec["file"], {".msh"}),
                                           geometry=runtime.needs_geometry(m))
                if p.meshes[name]["dimension"] > m["spatial_dimension"]:
                    errors.append(issue("E_DIMENSION", "$.meshes." + name, "topology <= spatial_dimension",
                                        p.meshes[name]["dimension"], "Topology exceeds the declared space."))
                if np.any(p.meshes[name]["coordinates"][:, m["spatial_dimension"]:] != 0):
                    errors.append(issue("E_DIMENSION", "$.meshes." + name, "zero unused Cartesian coordinates",
                                        "nonzero omitted coordinate", "Use spatial_dimension=3 for an embedded mesh."))
            except ContractError as exc:
                errors.extend(exc.report["errors"])
            except ValueError as exc:
                errors.append(issue("E_FILE", "$.meshes." + name, "existing mesh file", str(exc), "Invalid file reference."))
        checker = Checker(p, errors)
        checker.locations()
        checker.times()
        checker.fields()
        checker.conditions()
        if not errors:
            runtime.check(p, errors)
        checker.expect(sorted(arrays), sorted(checker.used), "$.data_file", "E_ARRAYS")
        diagnostics = report(errors)
        diagnostics["scope"] = runtime.describe(m)["scope"]
        return p, diagnostics
    except runtime.DeclarationError as exc:
        return None, report([issue(exc.code, exc.path, "registered declaration", exc.model, str(exc))])
    except ContractError as exc:
        return None, exc.report
    except (OSError, ValueError) as exc:
        return None, report([issue("E_FILE", "$", "readable input package", str(exc), "Invalid package reference.")])


def validate_input(path):
    return check_problem(path)[1]


def output_support(problem):
    m = problem.manifest
    return {key for spec in m["outputs"].values()
            for key in (m["locations"][spec["location"]]["ids"], m["time_axes"][spec["time_axis"]])}


def check_result(problem, arrays):
    errors = []
    checker = Checker(problem, errors)
    required = output_support(problem) | {s["array"] for s in problem.manifest["outputs"].values()}
    checker.expect(sorted(arrays), sorted(required), "$h5.keys", "E_ARRAYS")
    for key in sorted(output_support(problem)):
        expected = problem.arrays[key]
        actual = checker.array(key, expected.dtype.name, expected.shape, "$h5." + key, arrays)
        if (actual is not None and actual.dtype.name == expected.dtype.name and
                actual.dtype.fields is None and actual.shape == expected.shape and
                not np.array_equal(actual, expected)):
            checker.fail("E_ORDER", "$h5." + key, "exact input IDs/time values in input order", actual,
                         "Support axis differs from the prescribed axis; no reordering.")
    for name, spec in problem.manifest["outputs"].items():
        shape = checker.field_spec(spec, "$.outputs." + name)
        checker.array(spec["array"], spec["dtype"], shape, "$h5." + spec["array"], arrays)
    return report(errors)


def validate_output(input_path, output_path):
    p, diagnostics = check_problem(input_path)
    if not diagnostics["valid"]:
        return diagnostics
    try:
        result = check_result(p, read_hdf5(output_path))
        result["scope"] = runtime.describe(p.manifest)["scope"]
        return result
    except ContractError as exc:
        return exc.report


==> supplement/supplement/src/caeoj_bundle/__init__.py <==
"""Installed public contract assembly."""

